The Frequency of Rapid Rotation Among K Giant Stars

We present the results of a search for unusually rapidly rotating giant stars in a large sample of K giants (~1300 stars) that had been spectroscopically monitored as potential targets for the Space Interferometry Mission's Astrometric Grid. The stars in this catalog are much fainter and typically more metal-poor than those of other catalogs of red giant star rotational velocities, but the spectra generally only have signal-to-noise (S/N) of ~20-60, making the measurement of the widths of individual lines difficult. To compensate for this, we have developed a cross-correlation method to derive rotational velocities in moderate S/N echelle spectra to efficiently probe this sample for rapid rotator candidates. We have discovered 28 new red giant rapid rotators as well as one extreme rapid rotator with a vsini of 86.4 km/s. Rapid rotators comprise 2.2% of our sample, which is consistent with other surveys of brighter, more metal-rich K giant stars. Although we find that the temperature distribution of rapid rotators is similar to that of the slow rotators, this may not be the case with the distributions of surface gravity and metallicity. The rapid rotators show a slight overabundance of low gravity stars and as a group are significantly more metal-poor than the slow rotators, which may indicate that the rotators are tidally-locked binaries.

==> anc/tab1.txt <==
Title: The Frequency of Rapid Rotation Among K Giant Stars
Authors: Joleen K. Carlberg, Steven R. Majewski, Richard J. Patterson, Dmitry Bizyaev, Verne V. Smith, Katia Cunha
Table: Program stars and aliases. 
================================================================================
Byte-by-byte Description of file: tab1.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label  Explanations
--------------------------------------------------------------------------------
   1- 20 A20    ---      Name   Stellar Name
  21- 35 A15    ---      Tycho  Tycho designation
  36- 43 I8     ---      HIP	HIP number
  44- 51 A8     ---      HD    	HD number
  52- 67 A15    ---      BD    	BD designation
--------------------------------------------------------------------------------
G0000+67.16328      Tyc4479-00446-1                               
G0001+00.94                                                       
G0011+05.87         Tyc0008-00346-1                      BD+05   21
G0011+16.129        Tyc1179-00850-1                               
G0011+16.75                                                       
G0021+00.24                                                       
G0022+00.21                                                       
G0024+61.2521       Tyc4019-03584-1                      BD+61   62
G0024+61.6685       Tyc4019-03296-1                               
G0024+61.9144       Tyc4019-03283-1                               
G0032-05.63                                                       
G0043+00.77                                                       
G0046+00.42                                                       
G0054+05.74         Tyc0018-01107-1                      BD+05  128
G0108+00.67                                                       
G0112+61.6061       Tyc4034-00433-1                               
G0118-05.38                                                       
G0121-16.44         Tyc5852-02021-1            8486               
G0131+00.86         Tyc0028-00468-1                               
G0139-05.76         Tyc4687-02279-1                               
G0139-05.88         Tyc4687-01273-1                               
G0142+05.56         Tyc0035-00970-1                               
G0142+05.70                                                       
G0151+00.72                                                       
G0153+00.42                                                       
G0200+56.13240      Tyc3693-02896-1                               
G0200+56.6071       Tyc3693-02930-1                               
G0200+56.9468       Tyc3693-02067-1                               
G0202+05.34                                                       
G0202+50.9461       Tyc3293-00414-1                               
G0205+05.27         Tyc0043-00774-1                               
G0205+05.87                                                       
G0205-05.70                                                       
G0215+00.34                                                       
G0215-11.54                                                       
G0224-05.58                                                       
G0224-22.43         Tyc5862-00017-1                      BD-22  416
G0226+05.60                                                       
G0227+05.7                                                        
G0234+16.43                                                       
G0237+00.144                                                      
G0238-11.55                                                       
G0240+45.3955       Tyc3296-00891-1                               
G0240+56.2025       Tyc3708-00952-1                               
G0247+05.69                                                       
G0247+28.1082       Tyc1793-00483-1                               
G0248+05.10                                                       
G0252-22.3          Tyc5870-00357-1                               
G0258+00.38         Tyc0055-00876-1                               
G0300+00.29                                                       
G0300+00.93                                                       
G0304+11.100                                                      
G0309+05.107                                                      
G0310+33.10028                                                    
G0310+33.11581      Tyc2348-01872-1          278415      BD+33  599
G0319+16.101                                                      
G0319+16.127                                                      
G0319+16.35                                                       
G0319+56.13947      Tyc3707-00729-1                               
G0319+56.5830       Tyc3711-00453-1                               
G0319+56.6888       Tyc3711-00547-1                               
G0319-16.80                                                       
G0321+00.35                                                       
G0322+00.40                                                       
G0335+05.146                                                      
G0337+33.10043      Tyc2363-01134-1                               
G0340+39.14421      Tyc2863-00023-1                               
G0343+00.3                                                        
G0343+00.77                                                       
G0354-05.116        Tyc4724-01138-1           24925      BD-05  785
G0354-05.83                                                       
G0357+05.133                                                      
G0357+05.168                                                      
G0357+05.71                                                       
G0404+28.7351                                                     
G0404+33.4690                                                     
G0407-16.114        Tyc5883-01242-1                      BD-17  809
G0408+00.148                                                      
G0409+39.17453                                                    
G0410+11.138                                                      
G0410+11.148                                                      
G0420+05.71                                                       
G0423+50.17245                                                    
G0425+73.1369       Tyc4341-00978-1                               
G0428+22.4899                                                     
G0429-22.128        Tyc6464-02199-1                               
G0431+00.112        Tyc4734-01174-1                      BD-00  721
G0434+11.16                                                       
G0434+11.86                                                       
G0434-11.78                                                       
G0439+05.198                                                      
G0439+05.229                                                      
G0439+56.3184       Tyc3741-01367-1                               
G0439+56.677        Tyc3741-01143-1                      BD+56  965
G0453+00.90                                                       
G0455+11.384                                                      
G0455+11.58                                                       
G0457+11.278                                                      
G0458+33.11003                                                    
G0458+33.8273                                                     
G0458+33.942                                                      
G0502+05.247                                                      
G0502+05.325                                                      
G0505+05.506                                                      
G0505+05.96                                                       
G0505-05.79                                                       
G0513+00.295        Tyc0100-00005-1          290128               
G0520+45.19266      Tyc2921-00059-1                               
G0520+56.9708                                                     
G0521+11.331                                                      
G0524+05.150                                                      
G0524+05.55                                                       
G0526+33.11211      Tyc2407-01957-1                               
G0526+33.12255                                                    
G0537+39.15612                                                    
G0540+16.758                                                      
G0540-16.284                                                      
G0541+11.479                                                      
G0541+22.19226      Tyc1311-00276-1                               
G0541+22.19256                                                    
G0541-22.58         Tyc5929-00040-1                               
G0542+11.253                                                      
G0544+11.581                                                      
G0547-05.167        Tyc4776-00611-1                               
G0548+05.84                                                       
G0548-05.186                                                      
G0548-05.8                                                        
G0553+33.13878                                                    
G0553+33.8373                                                     
G0600+56.6678       Tyc3755-00285-1                               
G0600+67.13644      Tyc4107-00839-1                               
G0600+67.428        Tyc4345-00338-1                               
G0600+67.6965       Tyc4107-01336-1                               
G0601+00.382                                                      
G0601+00.384                                                      
G0604+11.618                                                      
G0604+16.434                                                      
G0605-11.259                                                      
G0607-11.300        Tyc5370-00705-1                               
G0609+05.230                                                      
G0609+05.580                                                      
G0611+05.452                                                      
G0611+05.949                                                      
G0611-05.87                                                       
G0612+05.469                                                      
G0612+28.7352                                                     
G0620+33.11446                                                    
G0621+00.321                                                      
G0632+05.1277                                                     
G0632+05.46                                                       
G0632+05.807                                                      
G0632+05.983                                                      
G0632-05.1417                                                     
G0632-05.942                                                      
G0633-05.181                                                      
G0633-05.759                                                      
G0636+39.10236                                                    
G0638+28.6240                                                     
G0639+56.6179       Tyc3770-00724-1                               
G0639+56.8964       Tyc3770-00984-1                               
G0639+56.9493       Tyc3770-01397-1                               
G0643+50.1147                                                     
G0643+50.1851       Tyc3402-00969-1                               
G0643+50.9725       Tyc3398-01066-1                               
G0646+00.480                                                      
G0646+00.898                                                      
G0651-16.680                                                      
G0652+11.872                                                      
G0652+11.928                                                      
G0653+16.552                                                      
G0653+16.574                                                      
G0654+05.1033                                                     
G0654+05.1594                                                     
G0654+16.235                                                      
G0654+16.908                                                      
G0654+22.3048       Tyc1894-01044-1          266720      BD+22 1521
G0657+05.1425                                                     
G0704+28.9812                                                     
G0707+00.1635                                                     
G0708+00.157                                                      
G0708+00.607                                                      
G0714+33.5242                                                     
G0716+16.566                                                      
G0716+16.583                                                      
G0716+16.67                                                       
G0718+16.551                                                      
G0728+00.671                                                      
G0730+00.560                                                      
G0730+00.562                                                      
G0731+00.528                                                      
G0738+16.47                                                       
G0738+16.91                                                       
G0741-05.11534      Tyc4843-01754-1                               
G0741-05.15400      Tyc4843-00218-1                               
G0741-05.2023       Tyc4839-01247-1                               
G0751+00.124                                                      
G0751+00.72                                                       
G0752+00.270                                                      
G0753+00.161                                                      
G0800+78.18150      Tyc4543-02904-1   40095                       
G0801-11.348                                                      
G0803-05.594                                                      
G0804+39.4755                                                     
G0805-05.589                                                      
G0812+73.13275      Tyc4380-01580-1                               
G0812+73.9112       Tyc4380-01124-1                               
G0813+00.174                                                      
G0815+00.23                                                       
G0815+00.358                                                      
G0816+00.132        Tyc4848-02152-1                               
G0816+00.2                                                        
G0821+28.11647                                                    
G0826-05.283        Tyc4861-01274-1           71709               
G0827-16.3424       Tyc5998-00793-1                               
G0827-16.8274       Tyc6002-00814-1                               
G0832+22.11638      Tyc1398-01109-1                      BD+22 1956
G0832+22.5767       Tyc1398-00885-1                               
G0832+22.8266       Tyc1398-00788-1                               
G0837+00.64                                                       
G0838+00.113                                                      
G0838+00.231                                                      
G0838+00.237                                                      
G0840+56.5839       Tyc3801-00501-1                               
G0840+56.9122       Tyc3801-00736-1                               
G0847+28.2294                                                     
G0847-05.306                                                      
G0847-11.198                                                      
G0850-05.136                                                      
G0851+16.15644      Tyc1393-02287-1                               
G0851+16.3376       Tyc1393-01008-1                               
G0851-16.12325      Tyc6017-00467-1                      BD-16 2624
G0851-16.12688      Tyc6017-00510-1                      BD-16 2628
G0851-16.5948       Tyc6017-01741-1                               
G0858+00.192                                                      
G0900+00.55                                                       
G0901+00.201                                                      
G0904+50.9990                                                     
G0907-11.52                                                       
G0909-05.159                                                      
G0909-05.211                                                      
G0912+28.3994                                                     
G0912-05.103                                                      
G0912-05.111                                                      
G0914+16.7071                                                     
G0914-16.16095      Tyc6032-01433-1                               
G0914-16.5265       Tyc6032-01971-1                      BD-16 2728
G0914-16.6097       Tyc6032-02115-1                               
G0921+00.191                                                      
G0921+00.22                                                       
G0922+00.22                                                       
G0922+00.3                                                        
G0922+00.72                                                       
G0922+00.97                                                       
G0928+73.2600       Tyc4382-00780-1                               
G0928+73.9246       Tyc4382-01114-1                               
G0931-11.25                                                       
G0933-05.105                                                      
G0933-05.128                                                      
G0935-05.152                                                      
G0935-05.167        Tyc4900-01062-1                               
G0938-16.14397      Tyc6047-00372-1                               
G0943+00.102                                                      
G0943+00.66         Tyc4895-01137-1                               
G0945-22.153                                                      
G0946+00.17                                                       
G0946+00.48                                                       
G0954-05.152                                                      
G1000+61.2138       Tyc4137-00911-1                               
G1000+61.6471       Tyc4137-00322-1                               
G1000+78.4583       Tyc4545-01987-1                               
G1000+84.1329       Tyc4636-01218-1                      BD+85  156
G1000+84.14895      Tyc4632-00464-1                      BD+84  224
G1000-16.103                                                      
G1001+16.11414                                                    
G1001+16.4903                                                     
G1003-16.284                                                      
G1006+00.112        Tyc4903-01092-1                               
G1007+00.36                                                       
G1007+00.5          Tyc4903-01092-1                               
G1008+00.104                                                      
G1010+22.1689       Tyc1968-01122-1                      BD+23 2193
G1015-11.9                                                        
G1017-05.21                                                       
G1018-05.110                                                      
G1018-05.46         Tyc4911-01114-1                      BD-05 3045
G1024+33.14184      Tyc2514-00777-1           90334      BD+34 2129
G1024+33.8772                                                     
G1030+00.15                                                       
G1031+00.48                                                       
G1031+39.3896       Tyc3002-00847-1                      BD+40 2346
G1031+39.4515       Tyc3002-00501-1                               
G1034+22.237                                                      
G1039-05.22                                                       
G1039-05.27                                                       
G1042-05.23                                                       
G1042-05.69                                                       
G1052+00.114                                                      
G1052+00.127                                                      
G1052+00.49                                                       
G1053+00.15                                                       
G1053+00.4                                                        
G1055+28.1886       Tyc1980-01042-1                      BD+28 1958
G1057-22.94                                                       
G1058+22.3072       Tyc1978-01960-1           95467      BD+23 2293
G1058+22.5820       Tyc1435-00250-1                      BD+23 2291
G1100-22.138                                                      
G1101-11.22                                                       
G1102-11.111                                                      
G1102-11.83                                                       
G1104-11.65                                                       
G1113+00.20                                                       
G1113+00.95         Tyc4922-00207-1                               
G1115+00.70                                                       
G1116+00.106                                                      
G1120+56.2038       Tyc3828-00400-1                               
G1123+22.11334                                                    
G1124-05.53                                                       
G1124-05.61                                                       
G1124-05.90                                                       
G1124-05.93                                                       
G1125-11.41                                                       
G1127-11.60         Tyc5512-01095-1                               
G1130+39.9414       Tyc3013-01163-1                      BD+39 2449
G1136+00.1                                                        
G1137+00.16                                                       
G1138+00.77                                                       
G1147+22.12179      Tyc1443-01311-1   57828              BD+22 2411
G1147+22.12432      Tyc1443-01418-1                               
G1147-05.47                                                       
G1147-11.29                                                       
G1148-05.51                                                       
G1148-11.169        Tyc5520-01392-1                      BD-10 3355
G1149-11.147                                                      
G1149-11.33                                                       
G1149-11.70                                                       
G1200+16.6563                                                     
G1200+67.3882       Tyc4160-00999-1                               
G1201+00.25                                                       
G1209+05.2                                                        
G1211+05.22         Tyc0287-00789-1                      BD+06 2571
G1211-05.126                                                      
G1211-05.57                                                       
G1211-05.85                                                       
G1212+05.84                                                       
G1212-11.94                                                       
G1212-22.199        Tyc6668-00102-1                      BD-22 3317
G1213+33.15558                                                    
G1213-22.38         Tyc6668-00693-1                      BD-22 3321
G1223+16.18211                                                    
G1224-16.146        Tyc6103-02314-1                      BD-16 3468
G1232-05.69                                                       
G1234-11.149                                                      
G1234-11.17         Tyc5531-00859-1                               
G1235+50.15285      Tyc3458-00863-1          233956      BD+50 1934
G1235-05.104                                                      
G1240+56.8464       Tyc3845-00261-1                               
G1247+16.15499      Tyc1449-00966-1                      BD+17 2545
G1247+16.18058      Tyc1449-00341-1                      BD+17 2543
G1247-16.34                                                       
G1255-11.111        Tyc5539-00432-1                      BD-10 3585
G1255-11.32                                                       
G1255-11.7                                                        
G1257-11.127                                                      
G1258-11.65                                                       
G1312+61.11076      Tyc4163-00663-1                               
G1312-16.187        Tyc6113-00776-1                      BD-16 3626
G1315+73.19466      Tyc4407-00290-1                               
G1317+05.20110                                                    
G1320-11.139                                                      
G1321-11.47         Tyc5547-00258-1                      BD-10 3668
G1321-11.83                                                       
G1328+00.23         Tyc4966-00251-1                               
G1328+00.47                                                       
G1330+00.73                                                       
G1331+00.13                                                       
G1333-16.1                                                        
G1333-16.35                                                       
G1334-16.153                                                      
G1334-16.68                                                       
G1339+05.87                                                       
G1341+05.1                                                        
G1341+05.29                                                       
G1341-11.16325      Tyc5549-01258-1                      BD-10 3742
G1342+05.73                                                       
G1342+05.77                                                       
G1351+00.40                                                       
G1351+00.42                                                       
G1352+00.52                                                       
G1353+00.26                                                       
G1356-16.190                                                      
G1357+39.8262       Tyc3034-00737-1                               
G1400+61.1513       Tyc4171-00260-1                      BD+62 1326
G1400+61.263        Tyc4171-00146-1                               
G1402+05.46                                                       
G1402-05.100                                                      
G1403+05.48                                                       
G1403+05.80                                                       
G1403-05.39                                                       
G1403-05.53                                                       
G1403-05.64         Tyc4981-01029-1                      BD-05 3808
G1405+05.83                                                       
G1405-05.93                                                       
G1414+22.10405      Tyc1475-00523-1                               
G1414+22.7842       Tyc1475-00283-1                               
G1415+00.123                                                      
G1416+00.14                                                       
G1416+00.46                                                       
G1416+00.9                                                        
G1420+50.1558       Tyc3478-01320-1                               
G1420+50.5737       Tyc3478-00777-1                               
G1420-16.218                                                      
G1421+28.4625       Tyc2014-00333-1                      BD+28 2320
G1421-16.117                                                      
G1421-16.78                                                       
G1424-05.6                                                        
G1426-05.43                                                       
G1426-05.96         Tyc4983-00400-1                      BD-05 3886
G1427-05.147                                                      
G1427-05.190                                                      
G1437+00.67                                                       
G1438+00.46                                                       
G1438+00.53                                                       
G1438+00.59                                                       
G1438-22.333        Tyc6746-00093-1          129214               
G1438-22.432        Tyc6746-00201-1                               
G1443-16.93         Tyc6158-01410-1                               
G1447-05.49                                                       
G1448-05.103                                                      
G1448-05.66         Tyc4998-00224-1                      BD-05 3956
G1450-05.131                                                      
G1450-05.75                                                       
G1450-05.78                                                       
G1500+00.27                                                       
G1501+00.112                                                      
G1504-22.109        Tyc6761-00197-1                               
G1509-05.101        Tyc5013-00737-1                      BD-05 4031
G1509-05.124                                                      
G1509-05.26                                                       
G1512-05.155                                                      
G1515-11.6374       Tyc5589-00878-1                      BD-10 4073
G1515-11.8683       Tyc5589-00788-1                      BD-11 3917
G1520+56.9975       Tyc3871-00213-1                               
G1525+39.12660      Tyc3052-00264-1                               
G1525+39.7764       Tyc3052-00992-1                               
G1527+22.11614      Tyc1500-01116-1                      BD+22 2849
G1531-16.289                                                      
G1531-16.53         Tyc6188-00320-1                               
G1532-05.166        Tyc5028-00811-1                      BD-05 4107
G1532-16.433                                                      
G1545+00.32                                                       
G1551+22.9456       Tyc1502-00714-1                      BD+22 2896
G1555+39.13222      Tyc3054-01762-1                               
G1556-05.200        Tyc5031-00358-1                      BD-05 4209
G1556-16.65         Tyc6187-01087-1                               
G1557-05.155                                                      
G1557-05.68         Tyc5031-00263-1                      BD-05 4211
G1600+56.4391       Tyc3873-01481-1                               
G1600+56.5802       Tyc3873-01019-1                               
G1604+28.10796                                                    
G1604+28.14955                                                    
G1607+00.279                                                      
G1607+00.81                                                       
G1608+00.206                                                      
G1616+22.7386       Tyc2042-00133-1                               
G1622+11.15076                                                    
G1622+11.2505       Tyc0967-00932-1                               
G1622+11.6971                                                     
G1624+61.2834       Tyc4190-00120-1                      BD+62 1481
G1630+00.242                                                      
G1640+56.6327       Tyc3882-01376-1                               
G1640+56.8512       Tyc3882-02421-1                               
G1645+33.9207                                                     
G1651+00.184                                                      
G1651+00.301                                                      
G1652+00.273                                                      
G1653+00.219                                                      
G1705+22.14898      Tyc1547-00306-1                               
G1705+22.7001       Tyc2060-01241-1                               
G1705+22.7031       Tyc2060-01316-1                               
G1706+16.6119                                                     
G1706+16.821                                                      
G1706-16.1249                                                     
G1706-16.1747       Tyc6236-00657-1                               
G1712+33.11016      Tyc2595-00718-1                               
G1712+61.10954      Tyc4198-00108-1                               
G1713+00.366                                                      
G1713+00.75                                                       
G1715+00.146        Tyc5066-00166-1                               
G1716+00.269        Tyc5066-00188-1                               
G1720+56.2894       Tyc3896-01441-1                               
G1720+56.762        Tyc3896-01485-1                               
G1721+28.8391                                                     
G1729-16.4564       Tyc6239-00327-1                               
G1731-11.2405       Tyc5663-00739-1                      BD-10 4519
G1731-16.4016                                                     
G1731-16.4915                                                     
G1752-16.2125                                                     
G1752-16.239                                                      
G1755-16.235        Tyc6250-00606-1                               
G1800+00.410                                                      
G1800+61.12976      Tyc4201-00443-1                               
G1800+61.4503       Tyc4204-00114-1                               
G1806+33.13259      Tyc2626-01551-1                               
G1811-05.1409                                                     
G1811-05.4813                                                     
G1812+28.12412                                                    
G1816-16.948        Tyc6265-02109-1                               
G1817-16.1708                                                     
G1819-16.313                                                      
G1821+00.145                                                      
G1826+50.10012      Tyc3534-00489-1                               
G1838+28.14307                                                    
G1838+28.6775       Tyc2119-02229-1                               
G1841+16.13112      Tyc1583-00974-1                               
G1841+16.16778                                                    
G1845+00.1009                                                     
G1845+00.3592                                                     
G1856+05.13362                                                    
G1856-05.15153                                                    
G1856-05.6475                                                     
G1901+33.10592      Tyc2644-00272-1                               
G1901+33.14160      Tyc2644-00035-1                               
G1901+33.9719       Tyc2647-02419-1                               
G1904+28.4780       Tyc2134-02327-1                               
G1904+28.671                                                      
G1906-16.4113                                                     
G1906-16.4673       Tyc6283-01034-1                               
G1928+33.6153                                                     
G1928+33.9412                                                     
G1929+28.10310                                                    
G1929+28.17218      Tyc2137-02579-1                               
G1929+28.7247                                                     
G1934+73.12342      Tyc4453-00216-1                               
G1934+73.13575      Tyc4452-00413-1                               
G1936+61.14369      Tyc4230-00180-1                               
G1944+45.1084       Tyc3557-01866-1                               
G1944+45.13107      Tyc3148-00993-1                               
G1953-16.500                                                      
G1955+22.14078                                                    
G1955+22.9498                                                     
G2000+78.6059       Tyc4592-00320-1                      BD+78  695
G2013+00.971                                                      
G2015+16.1062       Tyc1635-00182-1                               
G2015+16.4249       Tyc1635-00771-1          351946               
G2015+16.6967                                                     
G2015+16.8009       Tyc1635-00704-1          355333               
G2016+00.2059                                                     
G2026-05.1229                                                     
G2039-16.1626       Tyc6331-01542-1                               
G2048-05.4250                                                     
G2048-05.4637                                                     
G2050+73.2353       Tyc4472-00288-1                               
G2058+00.684                                                      
G2100+00.3161                                                     
G2109+22.8344                                                     
G2109+22.8434                                                     
G2111-05.1130                                                     
G2111-05.1528                                                     
G2112+61.15055      Tyc4252-00370-1                               
G2121-11.22075                                                    
G2121-11.22799                                                    
G2133+22.12084                                                    
G2133+22.14143                                                    
G2143+00.9029                                                     
G2143+00.9315                                                     
G2147+39.2314       Tyc3188-00554-1                               
G2152+45.11177      Tyc3604-00808-1                               
G2157+50.2414       Tyc3617-02138-1                               
G2157+50.2794       Tyc3617-03060-1                               
G2200+56.3466       Tyc3976-01013-1                               
G2200+56.9604       Tyc3977-01266-1                               
G2200+78.14573      Tyc4608-00295-1                               
G2200+78.3769       Tyc4608-01604-1                               
G2200+84.8340       Tyc4654-01534-1                      BD+83  629
G2205-11.4578       Tyc5805-01037-1                               
G2213+16.9966       Tyc1686-00764-1                      BD+16 4708
G2217+39.1905                                                     
G2218-05.4174                                                     
G2224+45.1696                                                     
G2224+45.7021                                                     
G2224+45.7854       Tyc3607-01338-1                               
G2237-16.2017                                                     
G2238+33.1387       Tyc2744-01192-1                               
G2238+33.4987       Tyc2744-01272-1                      BD+33 4566
G2239-05.1184                                                     
G2239-05.1243       Tyc5240-00943-1                               
G2241-05.3009                                                     
G2242-05.2940       Tyc5240-00599-1                      BD-05 5856
G2300+67.2020       Tyc4477-00085-1                               
G2300+67.4884       Tyc4477-00732-1                               
G2305-05.805                                                      
G2326-05.2485                                                     
G2326-05.6402                                                     
G2326-05.7160                                                     
G2335+22.12865      Tyc2250-00237-1                               
G2348+05.157                                                      
G2348+16.13                                                       
G2348-16.1622                                                     
G2349+16.28                                                       
G2350+05.40                                                       
G2350-05.3762                                                     
G2358+00.31                                                       
G2358+00.92         Tyc0001-00976-1                               
Tyc0001-00818-1     Tyc0001-00818-1             295      BD-00    1
Tyc0003-00199-1     Tyc0003-00199-1                      BD+01   64
Tyc0003-00509-1     Tyc0003-00509-1                               
Tyc0009-00104-1     Tyc0009-00104-1                      BD+05   58
Tyc0016-00769-1     Tyc0016-00769-1                      BD+04   74
Tyc0016-00837-1     Tyc0016-00837-1                      BD+06   80
Tyc0018-00068-1     Tyc0018-00068-1                      BD+06  132
Tyc0018-00533-1     Tyc0018-00533-1    4325              BD+04  138
Tyc0018-00721-1     Tyc0018-00721-1                               
Tyc0026-00514-1     Tyc0026-00514-1                      BD+05  167
Tyc0026-00777-1     Tyc0026-00777-1                      BD+05  169
Tyc0027-00508-1     Tyc0027-00508-1                      BD+04  243
Tyc0029-00820-1     Tyc0029-00820-1                               
Tyc0030-00591-1     Tyc0030-00591-1                      BD+00  326
Tyc0040-00691-1     Tyc0040-00691-1                      BD+03  278
Tyc0043-00536-1     Tyc0043-00536-1                      BD+05  279
Tyc0084-00456-1     Tyc0084-00456-1                      BD+00  866
Tyc0084-00848-1     Tyc0084-00848-1                      BD+00  865
Tyc0098-00908-1     Tyc0098-00908-1                      BD+00  917
Tyc0106-00651-1     Tyc0106-00651-1                               
Tyc0111-01148-1     Tyc0111-01148-1          241446      BD+05  829
Tyc0111-01424-1     Tyc0111-01424-1           33255      BD+05  819
Tyc0119-01248-1     Tyc0119-01248-1          288130      BD+01 1083
Tyc0130-00982-1     Tyc0130-00982-1          288440               
Tyc0131-02529-1     Tyc0131-02529-1                               
Tyc0131-03245-1     Tyc0131-03245-1                               
Tyc0154-01926-1     Tyc0154-01926-1                               
Tyc0154-02313-1     Tyc0154-02313-1                               
Tyc0158-00586-1     Tyc0158-00586-1                               
Tyc0195-02087-1     Tyc0195-02087-1                      BD+00 2213
Tyc0205-01287-1     Tyc0205-01287-1                      BD+04 1964
Tyc0205-01601-1     Tyc0205-01601-1                      BD+04 1980
Tyc0209-01284-1     Tyc0209-01284-1                      BD+06 1967
Tyc0230-00678-1     Tyc0230-00678-1                               
Tyc0234-00810-1     Tyc0234-00810-1                      BD+07 2112
Tyc0234-01911-1     Tyc0234-01911-1                      BD+06 2149
Tyc0245-00318-1     Tyc0245-00318-1           88708      BD+01 2416
Tyc0264-00458-1     Tyc0264-00458-1                      BD+01 2560
Tyc0265-00431-1     Tyc0265-00431-1   54213              BD+05 2441
Tyc0268-00123-1     Tyc0268-00123-1                      BD+07 2418
Tyc0268-00541-1     Tyc0268-00541-1                      BD+07 2407
Tyc0276-00034-1     Tyc0276-00034-1                               
Tyc0276-00327-1     Tyc0276-00327-1          103915      BD+05 2559
Tyc0276-00672-1     Tyc0276-00672-1                      BD+05 2548
Tyc0284-00733-1     Tyc0284-00733-1                               
Tyc0285-00258-1     Tyc0285-00258-1                      BD+05 2617
Tyc0287-00829-1     Tyc0287-00829-1                               
Tyc0298-00983-1     Tyc0298-00983-1                      BD+00 3023
Tyc0319-00231-1     Tyc0319-00231-1          122883      BD+04 2823
Tyc0323-00604-1     Tyc0323-00604-1                               
Tyc0323-01361-1     Tyc0323-01361-1                      BD+05 2856
Tyc0332-00967-1     Tyc0332-00967-1                      BD+05 2927
Tyc0332-01107-1     Tyc0332-01107-1                               
Tyc0332-01481-1     Tyc0332-01481-1                      BD+06 2944
Tyc0334-00911-1     Tyc0334-00911-1                      BD+01 3028
Tyc0347-00487-1     Tyc0347-00487-1                      BD+06 3011
Tyc0347-00762-1     Tyc0347-00762-1                               
Tyc0347-00981-1     Tyc0347-00981-1                               
Tyc0360-00177-1     Tyc0360-00177-1                               
Tyc0365-01069-1     Tyc0365-01069-1                      BD+07 3050
Tyc0378-00268-1     Tyc0378-00268-1                      BD+06 3137
Tyc0384-01358-1     Tyc0384-01358-1                               
Tyc0385-00841-1     Tyc0385-00841-1                               
Tyc0400-00931-1     Tyc0400-00931-1                      BD+01 3418
Tyc0413-01420-1     Tyc0413-01420-1                               
Tyc0426-00073-1     Tyc0426-00073-1                      BD+06 3433
Tyc0426-01442-1     Tyc0426-01442-1                               
Tyc0463-02471-1     Tyc0463-02471-1          179893               
Tyc0478-00740-1     Tyc0478-00740-1                               
Tyc0502-00861-1     Tyc0502-00861-1                               
Tyc0503-02108-1     Tyc0503-02108-1                               
Tyc0507-00307-1     Tyc0507-00307-1                      BD+06 4468
Tyc0554-00722-1     Tyc0554-00722-1                               
Tyc0555-00809-1     Tyc0555-00809-1                               
Tyc0565-00515-1     Tyc0565-00515-1                      BD+05 4995
Tyc0565-01788-1     Tyc0565-01788-1                      BD+04 4833
Tyc0566-00904-1     Tyc0566-00904-1                      BD+04 4845
Tyc0581-00059-1     Tyc0581-00059-1                      BD+04 5001
Tyc0581-00277-1     Tyc0581-00277-1                               
Tyc0581-00402-1     Tyc0581-00402-1                      BD+03 4861
Tyc0607-01009-1     Tyc0607-01009-1                               
Tyc0608-00561-1     Tyc0608-00561-1                      BD+10  107
Tyc0608-00875-1     Tyc0608-00875-1                      BD+10  101
Tyc0644-00535-1     Tyc0644-00535-1                               
Tyc0647-00254-1     Tyc0647-00254-1                               
Tyc0651-00338-1     Tyc0651-00338-1   14436              BD+10  414
Tyc0689-01412-1     Tyc0689-01412-1          240539      BD+09  721
Tyc0689-02004-1     Tyc0689-02004-1          287460      BD+09  717
Tyc0693-01576-1     Tyc0693-01576-1                               
Tyc0703-01197-1     Tyc0703-01197-1                               
Tyc0704-02380-1     Tyc0704-02380-1                               
Tyc0707-00184-1     Tyc0707-00184-1                               
Tyc0780-00355-1     Tyc0780-00355-1                               
Tyc0785-00851-1     Tyc0785-00851-1                               
Tyc0789-00572-1     Tyc0789-00572-1                      BD+12 1751
Tyc0813-01327-1     Tyc0813-01327-1                               
Tyc0813-02617-1     Tyc0813-02617-1                               
Tyc0816-01111-1     Tyc0816-01111-1           74443      BD+13 1974
Tyc0830-00236-1     Tyc0830-00236-1                      BD+10 2098
Tyc0831-01238-1     Tyc0831-01238-1                      BD+11 2110
Tyc0833-00511-1     Tyc0833-00511-1                      BD+11 2161
Tyc0842-00665-1     Tyc0842-00665-1   51997              BD+11 2254
Tyc0842-00799-1                                                   
Tyc0849-00090-1     Tyc0849-00090-1                               
Tyc0851-00398-1     Tyc0851-00398-1                      BD+10 2249
Tyc0851-00957-1     Tyc0851-00957-1                               
Tyc0851-01108-1     Tyc0851-01108-1                      BD+11 2327
Tyc0910-00791-1     Tyc0910-00791-1                               
Tyc0913-01248-1     Tyc0913-01248-1                      BD+12 2716
Tyc0914-00571-1     Tyc0914-00571-1                      BD+11 2721
Tyc0914-00722-1     Tyc0914-00722-1                      BD+11 2723
Tyc0916-00454-1     Tyc0916-00454-1                      BD+13 2801
Tyc0921-01261-1     Tyc0921-01261-1          131915      BD+10 2764
Tyc0950-00073-1     Tyc0950-00073-1                      BD+11 2958
Tyc0968-00108-1     Tyc0968-00108-1                      BD+11 3002
Tyc1077-01549-1     Tyc1077-01549-1                      BD+09 4436
Tyc1080-00543-1     Tyc1080-00543-1          356732      BD+11 4128
Tyc1080-00983-1     Tyc1080-00983-1          356749               
Tyc1110-01007-1     Tyc1110-01007-1                      BD+09 4803
Tyc1110-01295-1     Tyc1110-01295-1                      BD+09 4806
Tyc1110-02012-1     Tyc1110-02012-1                      BD+09 4787
Tyc1119-01685-1     Tyc1119-01685-1                               
Tyc1142-00226-1     Tyc1142-00226-1                      BD+10 4750
Tyc1154-01328-1     Tyc1154-01328-1                               
Tyc1157-01603-1     Tyc1157-01603-1                      BD+12 4839
Tyc1250-00287-1                                                   
Tyc1251-00521-1     Tyc1251-00521-1                               
Tyc1254-00511-1                                                   
Tyc1310-00812-1     Tyc1310-00812-1                      BD+21  934
Tyc1313-01196-1     Tyc1313-01196-1                               
Tyc1317-00044-1     Tyc1317-00044-1                               
Tyc1317-00625-1     Tyc1317-00625-1                               
Tyc1343-01106-1     Tyc1343-01106-1                               
Tyc1397-01257-1     Tyc1397-01257-1                               
Tyc1408-00971-1     Tyc1408-00971-1                               
Tyc1408-01353-1     Tyc1408-01353-1                      BD+22 2073
Tyc1409-01020-1     Tyc1409-01020-1                      BD+22 2094
Tyc1436-00478-1     Tyc1436-00478-1                      BD+21 2287
Tyc1449-00918-1     Tyc1449-00918-1                      BD+16 2424
Tyc1468-00488-1     Tyc1468-00488-1                               
Tyc1469-00040-1     Tyc1469-00040-1                               
Tyc1469-01106-1     Tyc1469-01106-1                      BD+15 2696
Tyc1469-01108-1     Tyc1469-01108-1                      BD+16 2640
Tyc1470-00279-1     Tyc1470-00279-1                      BD+18 2806
Tyc1470-01138-1     Tyc1470-01138-1                      BD+18 2808
Tyc1492-00210-1     Tyc1492-00210-1                      BD+21 2731
Tyc1493-01144-1     Tyc1493-01144-1                               
Tyc1500-00029-1     Tyc1500-00029-1                      BD+21 2772
Tyc1506-00718-1     Tyc1506-00718-1                               
Tyc1509-00384-1     Tyc1509-00384-1                      BD+17 3010
Tyc1510-01222-1     Tyc1510-01222-1                               
Tyc1570-01242-1     Tyc1570-01242-1                               
Tyc1601-01491-1     Tyc1601-01491-1                               
Tyc1609-01518-1     Tyc1609-01518-1                               
Tyc1643-00634-1     Tyc1643-00634-1                               
Tyc1648-01291-1     Tyc1648-01291-1          200314      BD+15 4314
Tyc1652-01630-1     Tyc1652-01630-1          199648      BD+16 4410
Tyc1653-02575-1     Tyc1653-02575-1                      BD+16 4453
Tyc1667-00751-1     Tyc1667-00751-1                               
Tyc1668-01158-1     Tyc1668-01158-1                               
Tyc1668-01471-1     Tyc1668-01471-1                               
Tyc1670-00347-1     Tyc1670-00347-1                               
Tyc1683-00329-1     Tyc1683-00329-1                               
Tyc1686-00858-1     Tyc1686-00858-1                      BD+16 4702
Tyc1687-01953-1     Tyc1687-01953-1                               
Tyc1711-01099-1     Tyc1711-01099-1                      BD+15 4754
Tyc1714-00735-1     Tyc1714-00735-1                               
Tyc1714-01663-1     Tyc1714-01663-1                      BD+16 4849
Tyc1726-00742-1     Tyc1726-00742-1                      BD+21 4955
Tyc1736-00350-1     Tyc1736-00350-1                      BD+27   37
Tyc1736-01102-1     Tyc1736-01102-1                      BD+27   35
Tyc1736-01747-1     Tyc1736-01747-1                               
Tyc1746-01218-1     Tyc1746-01218-1                      BD+28  167
Tyc1753-00655-1     Tyc1753-00655-1                      BD+28  206
Tyc1753-00995-1     Tyc1753-00995-1                      BD+27  197
Tyc1780-00654-1     Tyc1780-00654-1                               
Tyc1790-00672-1     Tyc1790-00672-1                               
Tyc1874-01261-1     Tyc1874-01261-1                               
Tyc1875-00368-1     Tyc1875-00368-1                               
Tyc1875-01782-1     Tyc1875-01782-1          248788      BD+28  934
Tyc1886-01653-1                                                   
Tyc1890-01314-1     Tyc1890-01314-1                               
Tyc1895-02225-1     Tyc1895-02225-1                               
Tyc1904-00796-1     Tyc1904-00796-1                               
Tyc1907-00545-1     Tyc1907-00545-1                               
Tyc1934-00202-1     Tyc1934-00202-1                      BD+28 1533
Tyc1934-01758-1     Tyc1934-01758-1                               
Tyc1938-00311-1     Tyc1938-00311-1                      BD+29 1660
Tyc1973-00529-1     Tyc1973-00529-1                      BD+26 2100
Tyc1976-00295-1     Tyc1976-00295-1                               
Tyc1976-01171-1     Tyc1976-01171-1                               
Tyc1980-01180-1     Tyc1980-01180-1                      BD+28 1967
Tyc1980-01669-1     Tyc1980-01669-1                               
Tyc1985-00756-1     Tyc1985-00756-1                               
Tyc2008-01001-1     Tyc2008-01001-1                      BD+23 2687
Tyc2011-00029-1     Tyc2011-00029-1                      BD+27 2375
Tyc2014-00809-1     Tyc2014-00809-1                      BD+28 2314
Tyc2015-00319-1     Tyc2015-00319-1                               
Tyc2016-00641-1     Tyc2016-00641-1                               
Tyc2016-01049-1     Tyc2016-01049-1                               
Tyc2017-01004-1     Tyc2017-01004-1   73414              BD+23 2758
Tyc2017-01230-1                                                   
Tyc2029-00217-1     Tyc2029-00217-1                               
Tyc2032-00515-1     Tyc2032-00515-1                               
Tyc2034-00802-1     Tyc2034-00802-1                      BD+23 2870
Tyc2034-00852-1     Tyc2034-00852-1                      BD+23 2871
Tyc2036-00636-1     Tyc2036-00636-1          140793      BD+27 2532
Tyc2042-00383-1     Tyc2042-00383-1                      BD+24 2983
Tyc2043-00747-1     Tyc2043-00747-1                               
Tyc2115-01470-1     Tyc2115-01470-1          336659      BD+27 3079
Tyc2115-02310-1     Tyc2115-02310-1          336588      BD+26 3311
Tyc2138-00748-1     Tyc2138-00748-1                               
Tyc2138-01618-1     Tyc2138-01618-1          344529      BD+23 3701
Tyc2140-01747-1     Tyc2140-01747-1          345170      BD+23 3824
Tyc2185-00133-1     Tyc2185-00133-1                      BD+27 3976
Tyc2198-00707-1     Tyc2198-00707-1                               
Tyc2198-00870-1     Tyc2198-00870-1                               
Tyc2233-00330-1     Tyc2233-00330-1                               
Tyc2246-00578-1     Tyc2246-00578-1                      BD+27 4455
Tyc2246-01540-1     Tyc2246-01540-1                               
Tyc2251-00184-1     Tyc2251-00184-1                      BD+23 4783
Tyc2265-00394-1     Tyc2265-00394-1                      BD+32   64
Tyc2269-01094-1     Tyc2269-01094-1                      BD+33   45
Tyc2269-01117-1     Tyc2269-01117-1                      BD+33   37
Tyc2343-01118-1     Tyc2343-01118-1                               
Tyc2350-01928-1                                                   
Tyc2363-00352-1                                                   
Tyc2411-00260-1     Tyc2411-00260-1                               
Tyc2455-00071-1     Tyc2455-00071-1                      BD+33 1507
Tyc2455-00383-1     Tyc2455-00383-1                               
Tyc2456-00239-1     Tyc2456-00239-1                               
Tyc2511-00331-1     Tyc2511-00331-1                               
Tyc2513-00100-1     Tyc2513-00100-1                      BD+33 1972
Tyc2519-01590-1     Tyc2519-01590-1                               
Tyc2521-01716-1     Tyc2521-01716-1                      BD+35 2194
Tyc2521-02111-1     Tyc2521-02111-1   53801              BD+35 2202
Tyc2527-01442-1     Tyc2527-01442-1                      BD+34 2294
Tyc2527-01773-1     Tyc2527-01773-1                      BD+34 2298
Tyc2575-00848-1     Tyc2575-00848-1                      BD+34 2719
Tyc2575-01608-1     Tyc2575-01608-1                      BD+34 2715
Tyc2576-01286-1     Tyc2576-01286-1                      BD+33 2664
Tyc2580-01244-1     Tyc2580-01244-1                               
Tyc2581-00731-1     Tyc2581-00731-1                      BD+32 2723
Tyc2583-00885-1     Tyc2583-00885-1                               
Tyc2596-01323-1     Tyc2596-01323-1                               
Tyc2599-00233-1     Tyc2599-00233-1                      BD+34 2902
Tyc2630-01070-1     Tyc2630-01070-1                               
Tyc2631-01656-1     Tyc2631-01656-1                               
Tyc2740-01015-1     Tyc2740-01015-1                               
Tyc2770-00855-1     Tyc2770-00855-1                               
Tyc2773-01666-1     Tyc2773-01666-1                      BD+33 4713
Tyc2775-01548-1     Tyc2775-01548-1                               
Tyc2844-00387-1     Tyc2844-00387-1                               
Tyc2847-00864-1     Tyc2847-00864-1                               
Tyc2847-01197-1     Tyc2847-01197-1                               
Tyc2848-00340-1     Tyc2848-00340-1                               
Tyc2857-00398-1     Tyc2857-00398-1                      BD+43  571
Tyc2866-00913-1     Tyc2866-00913-1                               
Tyc2866-02109-1     Tyc2866-02109-1          275542      BD+39  827
Tyc2921-01033-1     Tyc2921-01033-1                               
Tyc2921-01559-1     Tyc2921-01559-1                               
Tyc3005-00827-1     Tyc3005-00827-1                      BD+41 2094
Tyc3013-00838-1     Tyc3013-00838-1                      BD+40 2441
Tyc3013-01489-1     Tyc3013-01489-1                               
Tyc3016-00027-1     Tyc3016-00027-1   58120  103519      BD+44 2143
Tyc3027-01042-1     Tyc3027-01042-1                      BD+38 2498
Tyc3034-00967-1     Tyc3034-00967-1                      BD+38 2507
Tyc3043-01154-1     Tyc3043-01154-1   72734              BD+39 2809
Tyc3044-00014-1     Tyc3044-00014-1                      BD+39 2814
Tyc3044-00604-1     Tyc3044-00604-1                      BD+40 2852
Tyc3049-00383-1     Tyc3049-00383-1                               
Tyc3050-01030-1     Tyc3050-01030-1                      BD+43 2453
Tyc3055-00169-1     Tyc3055-00169-1                      BD+41 2598
Tyc3061-01487-1     Tyc3061-01487-1                      BD+40 2966
Tyc3064-01583-1     Tyc3064-01583-1                      BD+40 2959
Tyc3147-00970-1     Tyc3147-00970-1                               
Tyc3163-00526-1     Tyc3163-00526-1                               
Tyc3164-00983-1     Tyc3164-00983-1                               
Tyc3184-01988-1     Tyc3184-01988-1                               
Tyc3184-02276-1     Tyc3184-02276-1                      BD+37 4422
Tyc3196-01084-1     Tyc3196-01084-1                               
Tyc3236-01345-1     Tyc3236-01345-1                               
Tyc3237-00388-1     Tyc3237-00388-1                               
Tyc3240-01079-1     Tyc3240-01079-1                      BD+40 5132
Tyc3242-00197-1     Tyc3242-00197-1                               
Tyc3242-01072-1     Tyc3242-01072-1                               
Tyc3257-00088-1     Tyc3257-00088-1                               
Tyc3259-00236-1     Tyc3259-00236-1                               
Tyc3259-00500-1     Tyc3259-00500-1                               
Tyc3259-01085-1     Tyc3259-01085-1                               
Tyc3270-01447-1     Tyc3270-01447-1                      BD+48  240
Tyc3274-01969-1     Tyc3274-01969-1                               
Tyc3292-01899-1     Tyc3292-01899-1                               
Tyc3340-01195-1     Tyc3340-01195-1                               
Tyc3354-00145-1     Tyc3354-00145-1                               
Tyc3402-00280-1     Tyc3402-00280-1                               
Tyc3437-00932-1     Tyc3437-00932-1                               
Tyc3438-00129-1     Tyc3438-00129-1   51051              BD+50 1739
Tyc3441-00140-1     Tyc3441-00140-1          233724      BD+51 1589
Tyc3452-00374-1     Tyc3452-00374-1                               
Tyc3452-00393-1     Tyc3452-00393-1                      BD+46 1745
Tyc3456-00896-1     Tyc3456-00896-1                      BD+49 2152
Tyc3458-00058-1     Tyc3458-00058-1          233943      BD+51 1755
Tyc3461-02531-1     Tyc3461-02531-1          234013      BD+51 1811
Tyc3462-01394-1     Tyc3462-01394-1   64847  234027      BD+52 1689
Tyc3462-02228-1     Tyc3462-02228-1                      BD+49 2200
Tyc3479-00705-1     Tyc3479-00705-1          234155      BD+51 1932
Tyc3534-00514-1     Tyc3534-00514-1          234640      BD+50 2578
Tyc3538-02083-1     Tyc3538-02083-1                               
Tyc3559-00340-1     Tyc3559-00340-1          191809      BD+44 3366
Tyc3606-00460-1     Tyc3606-00460-1                               
Tyc3606-01823-1     Tyc3606-01823-1                               
Tyc3608-01060-1     Tyc3608-01060-1                               
Tyc3616-00491-1     Tyc3616-00491-1                               
Tyc3637-00815-1     Tyc3637-00815-1                      BD+44 4445
Tyc3695-02011-1     Tyc3695-02011-1                               
Tyc3708-00233-1     Tyc3708-00233-1                               
Tyc3740-00178-1     Tyc3740-00178-1                               
Tyc3752-00470-1                                                   
Tyc3756-00981-1     Tyc3756-00981-1                               
Tyc3758-00010-1     Tyc3758-00010-1                               
Tyc3772-01630-1     Tyc3772-01630-1                               
Tyc3788-00289-1     Tyc3788-00289-1                               
Tyc3788-00792-1     Tyc3788-00792-1                               
Tyc3788-01961-1     Tyc3788-01961-1          237594      BD+57 1054
Tyc3801-00746-1     Tyc3801-00746-1          237734      BD+56 1318
Tyc3806-01474-1     Tyc3806-01474-1                               
Tyc3809-01017-1     Tyc3809-01017-1          237796      BD+56 1373
Tyc3812-00450-1     Tyc3812-00450-1          237811      BD+58 1191
Tyc3816-00369-1     Tyc3816-00369-1                               
Tyc3817-00116-1     Tyc3817-00116-1                               
Tyc3817-01070-1     Tyc3817-01070-1          237854      BD+56 1417
Tyc3818-01048-1     Tyc3818-01048-1                               
Tyc3825-00044-1     Tyc3825-00044-1                               
Tyc3826-00307-1     Tyc3826-00307-1          237941      BD+56 1481
Tyc3826-00686-1     Tyc3826-00686-1                      BD+57 1291
Tyc3828-00936-1     Tyc3828-00936-1                               
Tyc3836-00486-1     Tyc3836-00486-1          238060      BD+56 1557
Tyc3836-00642-1     Tyc3836-00642-1                      BD+58 1356
Tyc3837-00171-1     Tyc3837-00171-1          238093      BD+56 1580
Tyc3844-00235-1     Tyc3844-00235-1          238145      BD+56 1614
Tyc3845-00483-1     Tyc3845-00483-1          238168      BD+56 1628
Tyc3860-00510-1     Tyc3860-00510-1                      BD+54 1696
Tyc3861-00681-1     Tyc3861-00681-1                               
Tyc3863-00592-1     Tyc3863-00592-1                               
Tyc3871-00172-1     Tyc3871-00172-1                      BD+56 1785
Tyc3874-00154-1     Tyc3874-00154-1          238438      BD+58 1558
Tyc3876-01005-1     Tyc3876-01005-1                               
Tyc3881-01045-1     Tyc3881-01045-1          238579      BD+56 1902
Tyc3884-00907-1     Tyc3884-00907-1                      BD+60 1680
Tyc3895-01523-1     Tyc3895-01523-1          238676      BD+58 1719
Tyc3911-00149-1     Tyc3911-00149-1                               
Tyc3911-01796-1     Tyc3911-01796-1          238826      BD+57 1845
Tyc3913-02233-1     Tyc3913-02233-1          238881      BD+56 2103
Tyc3922-00982-1     Tyc3922-00982-1                               
Tyc3926-01804-1     Tyc3926-01804-1          238950      BD+56 2157
Tyc3940-00161-1     Tyc3940-00161-1                               
Tyc3940-01119-1     Tyc3940-01119-1                               
Tyc3943-00596-1     Tyc3943-00596-1          239252      BD+57 2087
Tyc3973-02373-1     Tyc3973-02373-1                               
Tyc4017-00618-1     Tyc4017-00618-1                               
Tyc4026-00432-1     Tyc4026-00432-1                               
Tyc4032-01783-1     Tyc4032-01783-1                               
Tyc4033-00879-1     Tyc4033-00879-1                               
Tyc4033-01844-1     Tyc4033-01844-1                               
Tyc4034-01396-1     Tyc4034-01396-1                      BD+61  257
Tyc4126-01118-1     Tyc4126-01118-1                      BD+61 1042
Tyc4127-00626-1     Tyc4127-00626-1                               
Tyc4127-00967-1     Tyc4127-00967-1                      BD+61 1049
Tyc4135-00382-1     Tyc4135-00382-1                      BD+62 1065
Tyc4135-01095-1     Tyc4135-01095-1                      BD+61 1127
Tyc4137-00588-1     Tyc4137-00588-1   49182              BD+62 1097
Tyc4138-00100-1     Tyc4138-00100-1                               
Tyc4143-00166-1     Tyc4143-00166-1                               
Tyc4150-00524-1     Tyc4150-00524-1                               
Tyc4150-00898-1     Tyc4150-00898-1                      BD+67  646
Tyc4153-00851-1     Tyc4153-00851-1                      BD+61 1251
Tyc4153-00919-1     Tyc4153-00919-1   57220              BD+61 1261
Tyc4153-00994-1     Tyc4153-00994-1                      BD+62 1196
Tyc4160-00040-1     Tyc4160-00040-1                               
Tyc4166-00161-1     Tyc4166-00161-1                               
Tyc4167-00715-1     Tyc4167-00715-1                      BD+63 1075
Tyc4169-00354-1     Tyc4169-00354-1                               
Tyc4172-00528-1     Tyc4172-00528-1                      BD+61 1406
Tyc4173-00013-1     Tyc4173-00013-1                      BD+63 1146
Tyc4180-01271-1     Tyc4180-01271-1                      BD+62 1374
Tyc4183-00536-1     Tyc4183-00536-1                      BD+63 1161
Tyc4186-00305-1     Tyc4186-00305-1                      BD+66  892
Tyc4186-00815-1     Tyc4186-00815-1                      BD+65 1035
Tyc4186-01091-1     Tyc4186-01091-1                      BD+66  884
Tyc4191-02177-1     Tyc4191-02177-1                      BD+61 1632
Tyc4192-00389-1     Tyc4192-00389-1          147306      BD+62 1469
Tyc4197-00500-1     Tyc4197-00500-1                               
Tyc4198-01650-1     Tyc4198-01650-1   85089              BD+61 1657
Tyc4205-00496-1     Tyc4205-00496-1                      BD+61 1733
Tyc4216-00069-1     Tyc4216-00069-1                      BD+61 1787
Tyc4218-00383-1     Tyc4218-00383-1                               
Tyc4219-01321-1     Tyc4219-01321-1                               
Tyc4221-01089-1     Tyc4221-01089-1                      BD+61 1854
Tyc4230-00633-1     Tyc4230-00633-1                      BD+60 1990
Tyc4247-00933-1     Tyc4247-00933-1                      BD+60 2194
Tyc4251-01586-1     Tyc4251-01586-1                      BD+62 1882
Tyc4336-01126-1     Tyc4336-01126-1                               
Tyc4341-00462-1     Tyc4341-00462-1                               
Tyc4351-00070-1     Tyc4351-00070-1                               
Tyc4352-01100-1     Tyc4352-01100-1                               
Tyc4355-00735-1     Tyc4355-00735-1                               
Tyc4380-01244-1     Tyc4380-01244-1   41523              BD+73  414
Tyc4393-00286-1     Tyc4393-00286-1                               
Tyc4405-00829-1     Tyc4405-00829-1                      BD+72  620
Tyc4407-00631-1     Tyc4407-00631-1                      BD+74  519
Tyc4415-01033-1     Tyc4415-01033-1                      BD+71  757
Tyc4418-00022-1     Tyc4418-00022-1                               
Tyc4418-00109-1     Tyc4418-00109-1                      BD+75  577
Tyc4420-01660-1     Tyc4420-01660-1                               
Tyc4420-01910-1     Tyc4420-01910-1                      BD+68  887
Tyc4423-00583-1     Tyc4423-00583-1                               
Tyc4424-00023-1     Tyc4424-00023-1                      BD+72  784
Tyc4426-00805-1     Tyc4426-00805-1                      BD+73  744
Tyc4428-00234-1     Tyc4428-00234-1                      BD+67 1030
Tyc4428-00467-1     Tyc4428-00467-1                               
Tyc4428-01726-1     Tyc4428-01726-1                      BD+69  952
Tyc4438-01748-1     Tyc4438-01748-1                      BD+71  891
Tyc4441-00380-1     Tyc4441-00380-1                      BD+74  761
Tyc4442-01854-1     Tyc4442-01854-1                      BD+73  825
Tyc4456-00006-1     Tyc4456-00006-1                               
Tyc4468-00159-1     Tyc4468-00159-1                               
Tyc4468-00423-1     Tyc4468-00423-1                               
Tyc4535-00713-1     Tyc4535-00713-1                     BD+79  239a
Tyc4540-00510-1     Tyc4540-00510-1                      BD+77  332
Tyc4542-01084-1     Tyc4542-01084-1                      BD+78  319
Tyc4542-02613-1     Tyc4542-02613-1                      BD+77  385
Tyc4573-00628-1     Tyc4573-00628-1   85623              BD+78  601
Tyc4573-00829-1     Tyc4573-00829-1                               
Tyc4578-01402-1     Tyc4578-01402-1                      BD+79  580
Tyc4588-00742-1     Tyc4588-00742-1                               
Tyc4592-00308-1     Tyc4592-00308-1                      BD+78  691
Tyc4607-01600-1     Tyc4607-01600-1                      BD+78  760
Tyc4632-00179-1     Tyc4632-00179-1                      BD+84  236
Tyc4650-02484-1     Tyc4650-02484-1                      BD+82  686
Tyc4653-00965-1     Tyc4653-00965-1                      BD+84  471
Tyc4663-00665-1     Tyc4663-00665-1          224898      BD-00 4607
Tyc4687-01709-1     Tyc4687-01709-1                      BD-04  258
Tyc4688-00131-1     Tyc4688-00131-1                      BD-07  296
Tyc4693-00387-1     Tyc4693-00387-1   10195              BD-05  402
Tyc4693-00533-1     Tyc4693-00533-1                      BD-05  410
Tyc4695-00148-1     Tyc4695-00148-1    9947              BD-06  411
Tyc4697-00837-1     Tyc4697-00837-1                      BD-06  478
Tyc4701-00641-1     Tyc4701-00641-1                      BD-04  424
Tyc4704-00057-1     Tyc4704-00057-1   11713              BD-07  444
Tyc4706-00820-1     Tyc4706-00820-1                      BD-06  575
Tyc4706-00869-1     Tyc4706-00869-1                      BD-06  564
Tyc4706-00961-1     Tyc4706-00961-1                      BD-06  569
Tyc4715-00849-1     Tyc4715-00849-1   16248   21632      BD-06  683
Tyc4720-00574-1     Tyc4720-00574-1                      BD-04  652
Tyc4722-00908-1     Tyc4722-00908-1                               
Tyc4766-01531-1     Tyc4766-01531-1          290730      BD-00 1026
Tyc4767-00018-1     Tyc4767-00018-1                               
Tyc4781-00025-1     Tyc4781-00025-1                               
Tyc4781-00253-1     Tyc4781-00253-1                               
Tyc4806-02170-1     Tyc4806-02170-1                               
Tyc4811-02411-1     Tyc4811-02411-1           47488               
Tyc4849-00965-1     Tyc4849-00965-1                      BD-00 1989
Tyc4903-01382-1     Tyc4903-01382-1                      BD-00 2299
Tyc4923-00391-1     Tyc4923-00391-1                      BD-00 2435
Tyc4956-00776-1     Tyc4956-00776-1                      BD-06 3704
Tyc4956-00806-1     Tyc4956-00806-1          112356      BD-06 3691
Tyc4958-01091-1     Tyc4958-01091-1          114915      BD-00 2671
Tyc4963-00355-1     Tyc4963-00355-1                      BD-04 3421
Tyc4981-00302-1                                                   
Tyc4983-00216-1                                                   
Tyc5000-00086-1     Tyc5000-00086-1                      BD-00 2916
Tyc5000-00159-1     Tyc5000-00159-1                      BD+00 3295
Tyc5011-00133-1     Tyc5011-00133-1                      BD-04 3888
Tyc5011-00636-1     Tyc5011-00636-1                               
Tyc5013-00006-1     Tyc5013-00006-1                               
Tyc5027-00456-1     Tyc5027-00456-1                      BD-04 4010
Tyc5029-00427-1                                                   
Tyc5040-00167-1     Tyc5040-00167-1                      BD-03 3858
Tyc5051-00306-1     Tyc5051-00306-1                               
Tyc5105-00094-1                                                   
Tyc5128-00276-1     Tyc5128-00276-1                               
Tyc5130-01456-1     Tyc5130-01456-1                               
Tyc5131-00723-1     Tyc5131-00723-1                               
Tyc5131-00835-1     Tyc5131-00835-1                               
Tyc5140-02323-1     Tyc5140-02323-1                               
Tyc5143-00117-1     Tyc5143-00117-1                               
Tyc5143-01369-1                                                   
Tyc5143-01883-1     Tyc5143-01883-1                               
Tyc5229-01020-1     Tyc5229-01020-1                      BD-05 5779
Tyc5231-01056-1     Tyc5231-01056-1          211389               
Tyc5258-00157-1     Tyc5258-00157-1                      BD-07 6084
Tyc5258-00864-1     Tyc5258-00864-1                      BD-06 6271
Tyc5259-00895-1     Tyc5259-00895-1  118026  224266      BD-06 6322
Tyc5282-02424-1     Tyc5282-02424-1           14741      BD-11  451
Tyc5283-00006-1     Tyc5283-00006-1   10645   14149               
Tyc5283-00325-1     Tyc5283-00325-1           14097               
Tyc5290-00672-1     Tyc5290-00672-1           19062               
Tyc5290-00837-1     Tyc5290-00837-1           18886      BD-10  593
Tyc5297-00027-1     Tyc5297-00027-1                      BD-10  621
Tyc5307-00215-1     Tyc5307-00215-1                      BD-10  737
Tyc5307-01261-1     Tyc5307-01261-1                      BD-12  738
Tyc5308-00710-1     Tyc5308-00710-1           24950      BD-11  768
Tyc5357-00868-1     Tyc5357-00868-1                               
Tyc5365-01803-1     Tyc5365-01803-1                      BD-07 1478
Tyc5366-00136-1     Tyc5366-00136-1                               
Tyc5366-00484-1     Tyc5366-00484-1                      BD-09 1364
Tyc5385-01537-1     Tyc5385-01537-1                               
Tyc5387-01225-1     Tyc5387-01225-1                               
Tyc5387-01388-1     Tyc5387-01388-1                               
Tyc5416-02351-1     Tyc5416-02351-1                      BD-10 2330
Tyc5420-00972-1     Tyc5420-00972-1                      BD-12 2272
Tyc5421-00964-1     Tyc5421-00964-1                      BD-11 2239
Tyc5520-01126-1     Tyc5520-01126-1                               
Tyc5522-00642-1                                                   
Tyc5523-00830-1                                                   
Tyc5549-00792-1                                                   
Tyc5553-00945-1     Tyc5553-00945-1                      BD-09 3785
Tyc5556-00008-1     Tyc5556-00008-1                               
Tyc5556-01443-1                                                   
Tyc5556-01592-1                                                   
Tyc5574-00365-1                                                   
Tyc5574-00495-1     Tyc5574-00495-1                               
Tyc5580-00661-1     Tyc5580-00661-1                               
Tyc5581-00163-1                                                   
Tyc5591-00213-1     Tyc5591-00213-1                               
Tyc5592-01001-1                                                   
Tyc5599-00553-1                                                   
Tyc5600-00019-1                                                   
Tyc5609-00872-1     Tyc5609-00872-1                               
Tyc5622-01473-1     Tyc5622-01473-1                               
Tyc5663-01177-1                                                   
Tyc5668-00627-1                                                   
Tyc5761-00948-1     Tyc5761-00948-1          198646               
Tyc5770-00386-1     Tyc5770-00386-1                      BD-09 5622
Tyc5774-00379-1     Tyc5774-00379-1          200293      BD-10 5579
Tyc5805-00608-1     Tyc5805-00608-1          209351               
Tyc5805-00891-1     Tyc5805-00891-1          209583               
Tyc5822-00971-1     Tyc5822-00971-1          220304               
Tyc5824-00353-1     Tyc5824-00353-1          219003               
Tyc5824-00852-1     Tyc5824-00852-1          219030               
Tyc5828-00280-1     Tyc5828-00280-1          220861      BD-15 6425
Tyc5828-00545-1     Tyc5828-00545-1                      BD-15 6423
Tyc5828-00747-1     Tyc5828-00747-1                      BD-15 6413
Tyc5852-01754-1     Tyc5852-01754-1                      BD-16  248
Tyc5852-01873-1     Tyc5852-01873-1                      BD-15  269
Tyc5853-01582-1     Tyc5853-01582-1                      BD-21  209
Tyc5854-01119-1     Tyc5854-01119-1            8303      BD-22  234
Tyc5854-01526-1     Tyc5854-01526-1                      BD-22  231
Tyc5855-00548-1     Tyc5855-00548-1    8208              BD-15  309
Tyc5855-00984-1     Tyc5855-00984-1                      BD-18  313
Tyc5855-01243-1     Tyc5855-01243-1                      BD-16  303
Tyc5858-00464-1     Tyc5858-00464-1           13081      BD-22  361
Tyc5860-00580-1     Tyc5860-00580-1   11868   15916      BD-19  473
Tyc5860-01453-1     Tyc5860-01453-1           16401      BD-15  463
Tyc5860-02017-1     Tyc5860-02017-1           15659      BD-16  454
Tyc5862-01285-1     Tyc5862-01285-1                      BD-22  424
Tyc5862-01417-1     Tyc5862-01417-1                      BD-22  407
Tyc5865-00585-1     Tyc5865-00585-1           19435      BD-16  566
Tyc5868-00010-1     Tyc5868-00010-1           18956      BD-18  520
Tyc5868-00337-1     Tyc5868-00337-1   14409   19316      BD-18  533
Tyc5870-00773-1     Tyc5870-00773-1           17874               
Tyc5874-00369-1     Tyc5874-00369-1                      BD-16  678
Tyc5881-01156-1     Tyc5881-01156-1   17538              BD-16  697
Tyc5881-01246-1     Tyc5881-01246-1                      BD-16  704
Tyc5883-00304-1     Tyc5883-00304-1   19512              BD-16  804
Tyc5886-00400-1     Tyc5886-00400-1                      BD-17  829
Tyc5889-00023-1     Tyc5889-00023-1           26035               
Tyc5891-00353-1     Tyc5891-00353-1   21293              BD-16  894
Tyc5891-01128-1     Tyc5891-01128-1                      BD-16  874
Tyc5892-01872-1     Tyc5892-01872-1                      BD-16  907
Tyc5899-00460-1     Tyc5899-00460-1                      BD-15  895
Tyc5903-00111-1     Tyc5903-00111-1                      BD-17  975
Tyc5904-00513-1     Tyc5904-00513-1                      BD-17  992
Tyc5912-00931-1     Tyc5912-00931-1   23398   32360      BD-22  978
Tyc5912-01198-1     Tyc5912-01198-1                      BD-22  973
Tyc5914-01061-1     Tyc5914-01061-1                      BD-21 1108
Tyc5915-00144-1     Tyc5915-00144-1                      BD-16 1107
Tyc5915-00302-1     Tyc5915-00302-1                      BD-16 1111
Tyc5915-00674-1     Tyc5915-00674-1                      BD-16 1124
Tyc5918-00496-1     Tyc5918-00496-1                      BD-16 1264
Tyc5918-01573-1     Tyc5918-01573-1                               
Tyc5921-00287-1     Tyc5921-00287-1                      BD-17 1209
Tyc5927-00639-1     Tyc5927-00639-1           35699      BD-21 1167
Tyc5930-02002-1     Tyc5930-02002-1                               
Tyc5933-02311-1     Tyc5933-02311-1                               
Tyc5937-00377-1     Tyc5937-00377-1                               
Tyc5937-01806-1     Tyc5937-01806-1                      BD-17 1418
Tyc5962-00433-1     Tyc5962-00433-1                               
Tyc5981-00414-1     Tyc5981-00414-1                               
Tyc5984-00823-1     Tyc5984-00823-1           61868               
Tyc5985-02342-1     Tyc5985-02342-1                               
Tyc5995-00678-1     Tyc5995-00678-1                      BD-16 2287
Tyc5995-01291-1     Tyc5995-01291-1                      BD-15 2238
Tyc5999-00617-1     Tyc5999-00617-1                      BD-17 2273
Tyc6010-02815-1     Tyc6010-02815-1                      BD-21 2459
Tyc6015-01014-1     Tyc6015-01014-1           72764               
Tyc6023-00199-1     Tyc6023-00199-1                               
Tyc6023-01966-1     Tyc6023-01966-1                      BD-21 2528
Tyc6030-00655-1     Tyc6030-00655-1           82998      BD-15 2838
Tyc6034-00342-1     Tyc6034-00342-1                      BD-16 2834
Tyc6039-00083-1     Tyc6039-00083-1                               
Tyc6039-01137-1     Tyc6039-01137-1                               
Tyc6065-00260-1     Tyc6065-00260-1                      BD-16 3071
Tyc6065-00309-1     Tyc6065-00309-1                      BD-16 3065
Tyc6066-00115-1     Tyc6066-00115-1                      BD-17 3171
Tyc6074-00230-1     Tyc6074-00230-1                      BD-21 3093
Tyc6075-01309-1     Tyc6075-01309-1                      BD-15 3122
Tyc6076-00627-1     Tyc6076-00627-1           94501      BD-16 3145
Tyc6076-01929-1     Tyc6076-01929-1                      BD-15 3163
Tyc6082-00092-1     Tyc6082-00092-1           95503               
Tyc6082-01029-1     Tyc6082-01029-1           95159      BD-21 3199
Tyc6094-01204-1     Tyc6094-01204-1                      BD-15 3412
Tyc6097-00097-1     Tyc6097-00097-1                               
Tyc6097-00446-1     Tyc6097-00446-1          104151      BD-18 3290
Tyc6102-00922-1     Tyc6102-00922-1                      BD-14 3509
Tyc6105-00609-1     Tyc6105-00609-1          107615      BD-17 3606
Tyc6106-01069-1     Tyc6106-01069-1                      BD-17 3645
Tyc6132-00544-1     Tyc6132-00544-1          116320               
Tyc6158-00821-1     Tyc6158-00821-1          129026      BD-17 4146
Tyc6159-00103-1     Tyc6159-00103-1                      BD-17 4208
Tyc6159-00390-1     Tyc6159-00390-1   72699              BD-16 3951
Tyc6187-01107-1     Tyc6187-01107-1                               
Tyc6189-01107-1     Tyc6189-01107-1          140237      BD-17 4405
Tyc6189-01237-1     Tyc6189-01237-1          139662               
Tyc6191-00152-1     Tyc6191-00152-1          142360               
Tyc6191-01104-1     Tyc6191-01104-1                      BD-17 4464
Tyc6193-01437-1     Tyc6193-01437-1          139229               
Tyc6233-00653-1     Tyc6233-00653-1                      BD-16 4438
Tyc6250-00227-1     Tyc6250-00227-1                               
Tyc6265-01279-1     Tyc6265-01279-1                               
Tyc6266-02999-1     Tyc6266-02999-1                               
Tyc6269-02624-1     Tyc6269-02624-1                               
Tyc6271-00661-1     Tyc6271-00661-1                               
Tyc6281-01600-1     Tyc6281-01600-1                               
Tyc6283-00918-1     Tyc6283-00918-1          178923               
Tyc6284-00005-1     Tyc6284-00005-1                               
Tyc6297-00997-1     Tyc6297-00997-1          182282      BD-16 5298
Tyc6299-02076-1     Tyc6299-02076-1          184665               
Tyc6302-03100-1     Tyc6302-03100-1          184118               
Tyc6309-00678-1     Tyc6309-00678-1                               
Tyc6331-01849-1     Tyc6331-01849-1          197594      BD-16 5689
Tyc6343-00048-1     Tyc6343-00048-1          197764      BD-22 5525
Tyc6345-00976-1     Tyc6345-00976-1                      BD-16 5742
Tyc6350-01045-1     Tyc6350-01045-1                               
Tyc6380-00034-1     Tyc6380-00034-1          210674      BD-18 6083
Tyc6380-00383-1     Tyc6380-00383-1          210611      BD-18 6082
Tyc6381-00143-1     Tyc6381-00143-1          211023      BD-18 6087
Tyc6404-00016-1     Tyc6404-00016-1          223326      BD-17 6822
Tyc6405-00313-1     Tyc6405-00313-1                      BD-17 6835
Tyc6408-00682-1     Tyc6408-00682-1          223930      BD-19 6532
Tyc6409-00326-1     Tyc6409-00326-1          222179      BD-22 6167
Tyc6410-00093-1     Tyc6410-00093-1          222895      BD-22 6182
Tyc6429-00027-1     Tyc6429-00027-1    8996                       
Tyc6430-01373-1     Tyc6430-01373-1   10165                       
Tyc6437-00899-1     Tyc6437-00899-1   13331   17876               
Tyc6455-00385-1     Tyc6455-00385-1                               
Tyc6456-00068-1     Tyc6456-00068-1                               
Tyc6457-02737-1     Tyc6457-02737-1                               
Tyc6464-02134-1     Tyc6464-02134-1           28809               
Tyc6465-01810-1     Tyc6465-01810-1           30785               
Tyc6474-00676-1     Tyc6474-00676-1                               
Tyc6490-00360-1     Tyc6490-00360-1                      BD-22 1231
Tyc6522-02676-1     Tyc6522-02676-1                               
Tyc6523-00092-1     Tyc6523-00092-1                               
Tyc6540-02687-1     Tyc6540-02687-1                               
Tyc6540-04358-1     Tyc6540-04358-1                               
Tyc6553-03780-1     Tyc6553-03780-1                               
Tyc6586-00488-1     Tyc6586-00488-1                      BD-21 2699
Tyc6588-00007-1     Tyc6588-00007-1                      BD-22 2595
Tyc6588-00290-1     Tyc6588-00290-1                               
Tyc6588-01310-1     Tyc6588-01310-1                      BD-22 2615
Tyc6602-00878-1     Tyc6602-00878-1           84054      BD-22 2686
Tyc6603-00019-1     Tyc6603-00019-1                               
Tyc6603-00133-1     Tyc6603-00133-1                               
Tyc6633-00305-1     Tyc6633-00305-1                      BD-22 2984
Tyc6637-00122-1     Tyc6637-00122-1                               
Tyc6640-00632-1     Tyc6640-00632-1                               
Tyc6713-00200-1     Tyc6713-00200-1          116660               
Tyc6713-01095-1     Tyc6713-01095-1                      BD-22 3607
Tyc6889-00098-1     Tyc6889-00098-1                               
Tyc6890-00327-1     Tyc6890-00327-1                               
Tyc6922-00916-1     Tyc6922-00916-1                               
Tyc6981-01369-1     Tyc6981-01369-1          222099               


==> anc/tab2.txt <==
Title: The Frequency of Rapid Rotation Among K Giant Stars
Authors: Joleen K. Carlberg, Steven R. Majewski, Richard J. Patterson, Dmitry Bizyaev, Verne V. Smith, Katia Cunha
Table: Properties of stars not flagged in the vsini derivation.
================================================================================
Byte-by-byte Description of file: tab2.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label  Explanations
--------------------------------------------------------------------------------
   1- 15 A15    ---      Name   Stellar Name
  17- 18 I2     h        RAh    Hour of Right Ascension (J2000.0)
  20- 21 I2     min      RAm    Minute of Right Ascension (J2000.0)
  23- 27 F5.2   s        RAs    Second of Right Ascension (J2000.0)
      29 A1     ---      DE-    Sign of Declination (J2000.0)
  30- 31 I2     deg      DEd    Degree of Declination (J2000.0)
  33- 34 I2     arcmin   DEm    Arcminute of Declination (J2000.0)
  36- 40 F5.2   arcsec   DEs    Arcsecond of Declination (J2000.0)
      42 A1     ---      ul     Upper limit indicator '<'
  43- 46 F4.1   km/s     vsini  Projected rotational velocity
  48- 50 F3.1   km/s   e_vsini  Uncertainty in projected rotational velocity
  52- 53 I2     ---      N      Number of individual measures contributing to vsini measure
  54- 58 I7     K        Teff   Effective temperature from photometry
--------------------------------------------------------------------------------
G0000+67.16328  23 58 53.52 +67 34 02.04   5.2 0.4 22 4545
G0001+00.94     00 04 20.08 +00 27 12.25   3.2 0.3 24 4446
G0011+05.87     00 14 18.85 +05 57 37.52   8.2 0.3 22 4643
G0011+16.129    00 14 58.70 +17 05 04.22   3.6 0.3 22 4482
G0011+16.75     00 14 26.65 +17 16 03.00   2.6 0.3 21 4813
G0021+00.24     00 23 09.34 +00 07 42.77  40.4 0.0 21 4976
G0022+00.21     00 24 30.62 +00 18 13.37   3.7 0.0 21 5026
G0024+61.2521   00 24 10.50 +62 26 51.90   5.2 0.3 21 4346
G0024+61.6685   00 24 35.49 +62 18 14.85   4.1 0.3 22 4508
G0024+61.9144   00 29 17.09 +62 13 14.82   6.0 0.4 22 4592
G0032-05.63     00 35 13.06 -05 29 09.04 < 3.0 0.7  7 5062
G0043+00.77     00 46 30.97 +00 18 30.29 < 3.0 0.4 19 5060
G0046+00.42     00 48 57.36 +00 21 58.86   1.3 0.4 21 4712
G0054+05.74     00 57 49.44 +05 55 54.82   3.0 0.5 20 4998
G0108+00.67     01 11 42.07 +00 12 50.60   6.2 1.1  5 4429
G0112+61.6061   01 15 48.43 +62 16 02.99   6.7 0.4 22 4429
G0118-05.38     01 20 59.93 -05 25 17.44   3.2 0.5 15 5068
G0121-16.44     01 23 41.02 -16 31 03.16   2.9 0.4 22 4758
G0131+00.86     01 34 17.07 +00 19 15.56   7.3 0.9  6 5074
G0139-05.76     01 42 39.73 -05 28 00.91   3.0 0.3 45 4721
G0139-05.88     01 42 49.52 -05 14 59.26   3.5 0.7  9 4806
G0142+05.56     01 45 26.38 +05 48 21.07   4.4 0.2 50 4234
G0142+05.70     01 45 34.66 +05 52 24.51   3.1 0.3 43 4453
G0151+00.72     01 54 11.94 +00 05 33.09   3.6 0.4 37 4325
G0153+00.42     01 56 16.78 +00 05 01.11   3.7 0.4 17 4422
G0200+56.13240  02 05 05.57 +56 21 28.17   4.6 0.2 64 4496
G0200+56.6071   02 06 03.76 +56 38 11.45   4.4 0.5 21 4580
G0200+56.9468   02 03 07.12 +56 30 16.56   4.0 0.2 43 4341
G0202+05.34     02 04 37.78 +05 43 08.65   4.3 0.5 22 4255
G0202+50.9461   02 07 26.43 +50 53 47.68   5.2 0.2 44 4141
G0205+05.27     02 07 14.46 +05 51 48.07   4.4 0.4 22 4676
G0205+05.87     02 08 00.68 +05 48 57.37   6.4 0.4 22 3973
G0205-05.70     02 07 48.58 -05 21 04.04   5.1 0.4 20 4275
G0215+00.34     02 17 32.81 +00 16 49.45   2.6 0.6  8 4487
G0215-11.54     02 18 08.06 -10 54 00.39   4.0 0.6 14 4771
G0224-05.58     02 27 41.03 -05 19 22.57   8.6 0.3  3 4368
G0224-22.43     02 27 12.33 -22 14 48.57   3.9 0.4 22 4712
G0226+05.60     02 29 32.04 +05 50 31.05   2.8 0.4 15 4548
G0227+05.7      02 29 32.04 +05 50 31.05 < 3.0 0.8 16 4548
G0234+16.43     02 37 18.68 +17 16 00.40   2.0 0.4 22 4496
G0237+00.144    02 40 43.46 +00 09 49.19   6.0 2.5  3 4922
G0238-11.55     02 41 10.30 -11 02 40.51   4.1 0.6 11 4625
G0240+45.3955   02 42 44.23 +45 24 30.71   4.9 0.2 44 4129
G0240+56.2025   02 44 49.04 +56 42 33.15   5.4 0.3 21 4338
G0247+05.69     02 49 58.50 +05 57 51.67   4.8 0.3 24 4267
G0247+28.1082   02 48 45.23 +28 39 50.09   3.3 0.2 43 4758
G0248+05.10     02 50 50.33 +06 00 12.84   4.4 0.3 16 4199
G0252-22.3      02 53 43.91 -22 21 50.38   4.2 0.4 22 4534
G0258+00.38     03 01 04.76 +00 08 30.77 < 3.0 0.3 21 4789
G0300+00.29     03 02 04.51 +00 01 00.18   4.6 0.6 21 4567
G0300+00.93     03 02 48.94 +00 02 49.57   3.6 1.0 11 4879
G0304+11.100    03 07 30.28 +11 23 58.57   3.1 0.4 22 4376
G0309+05.107    03 12 57.66 +05 49 42.23   2.0 0.3 44 4538
G0310+33.10028  03 12 15.81 +33 57 14.01   4.6 0.3 21 4274
G0310+33.11581  03 12 20.67 +33 52 54.70   4.3 0.4 21 4553
G0319+16.101    03 22 07.41 +17 03 04.69   3.9 0.3 24 4447
G0319+16.127    03 22 17.65 +16 57 19.57   4.6 0.3 22 4085
G0319+16.35     03 21 34.34 +16 52 10.67   3.9 0.2 35 4258
G0319+56.13947  03 26 00.64 +56 04 20.77   6.6 0.3 43 4258
G0319+56.5830   03 23 22.10 +56 29 04.75   9.4 0.4 21 4564
G0319+56.6888   03 26 27.55 +56 25 55.03   6.4 0.5 21 4328
G0319-16.80     03 22 09.72 -16 41 09.16   4.0 0.8  6 4769
G0321+00.35     03 23 25.99 +00 16 16.66   2.9 0.4 22 4930
G0322+00.40     03 24 50.66 +00 09 33.43 < 3.0 0.3 21 4785
G0337+33.10043  03 40 17.41 +33 55 37.79   5.0 0.3 23 4221
G0340+39.14421  03 44 15.15 +39 19 31.19   5.1 0.3 22 4376
G0343+00.3      03 45 28.04 +00 19 35.48   4.6 1.3  7 4970
G0343+00.77     03 46 12.71 +00 18 23.94   1.7 0.5 16 4990
G0354-05.116    03 57 33.11 -05 34 57.08   4.3 0.3 22 4212
G0354-05.83     03 57 19.61 -05 30 36.81   3.1 0.4 26 4605
G0357+05.133    04 00 41.84 +05 54 13.71   2.0 1.0  8 4535
G0357+05.168    04 00 55.41 +05 34 56.42   2.7 0.4 34 4715
G0357+05.71     04 00 09.01 +05 41 16.67 < 3.0 0.7  9 4756
G0404+28.7351   04 06 29.09 +28 16 57.94   4.8 0.3 23 4141
G0404+33.4690   04 06 44.61 +34 09 15.48   4.8 0.3 23 4166
G0407-16.114    04 10 20.25 -16 49 59.05   3.8 0.3 23 4689
G0408+00.148    04 11 53.65 +00 18 49.87   3.6 0.4 27 4481
G0409+39.17453  04 11 38.00 +39 12 45.49   7.7 0.4 20 4136
G0410+11.138    04 13 25.54 +11 20 14.31   4.4 0.4 21 4383
G0410+11.148    04 13 31.72 +11 17 01.12   5.1 0.2 42 4211
G0420+05.71     04 22 25.66 +05 43 51.89 < 3.0 0.5 15 4798
G0423+50.17245  04 26 54.81 +50 26 27.03   5.2 0.4 23 4298
G0425+73.1369   04 31 44.16 +73 36 54.93   4.8 0.4 20 3994
G0428+22.4899   04 31 17.99 +22 53 30.40   6.7 0.5 18 4708
G0429-22.128    04 32 49.04 -22 35 24.90   5.5 0.2 45 4236
G0431+00.112    04 34 09.28 -00 01 43.82   4.4 0.6 11 4815
G0434+11.16     04 36 21.36 +11 27 37.79   5.6 0.6 23 4133
G0434+11.86     04 36 49.19 +11 20 03.33   4.8 0.4 36 3958
G0434-11.78     04 36 28.98 -11 02 28.57   4.4 0.7 10 4523
G0439+05.198    04 42 40.74 +05 49 20.19   2.0 0.9  9 4988
G0439+05.229    04 42 50.47 +05 51 52.07   3.4 0.4 14 4540
G0439+56.3184   04 42 25.93 +56 36 39.10   5.1 0.3 22 4296
G0439+56.677    04 43 26.98 +56 42 22.86   4.5 0.4 21 4447
G0453+00.90     04 56 22.09 +00 11 59.68   3.3 0.5 20 4749
G0455+11.384    04 59 12.28 +11 14 59.79   6.0 0.5 17 4179
G0455+11.58     04 58 01.43 +11 21 16.05   4.8 0.5 12 4446
G0457+11.278    04 59 59.71 +11 13 14.16   4.6 0.5 16 4147
G0458+33.11003  05 02 41.27 +33 37 43.85   4.3 0.4 23 4073
G0458+33.8273   05 01 13.22 +33 47 07.54   5.0 0.3 21 3967
G0458+33.942    05 00 38.70 +34 13 19.45   5.9 0.6 19 3959
G0502+05.247    05 05 02.89 +05 40 38.49   2.8 0.3 21 4546
G0502+05.325    05 05 17.58 +05 33 20.32   3.5 0.3 22 4360
G0505+05.96     05 07 14.29 +05 47 29.22   3.7 0.3 31 4279
G0505-05.79     05 07 04.16 -05 43 05.95  16.4 1.2  4 4347
G0513+00.295    05 16 30.58 +00 04 34.24   2.9 0.3 22 4689
G0520+45.19266  05 23 28.00 +44 44 08.26   5.3 0.3 44 4040
G0520+56.9708   05 22 42.52 +56 01 58.54   4.1 0.5 21 4584
G0521+11.331    05 24 24.04 +11 23 01.90   4.9 0.4 17 3970
G0524+05.150    05 27 11.27 +05 35 22.15   3.3 1.2  6 4895
G0524+05.55     05 26 55.26 +05 46 15.73   4.5 0.3 22 4098
G0526+33.11211  05 27 50.85 +33 36 10.68   5.6 0.4 21 4628
G0526+33.12255  05 30 01.13 +33 33 06.99   5.5 0.4 19 4065
G0537+39.15612  05 42 08.27 +39 15 14.45   4.7 0.4 22 4039
G0540+16.758    05 44 07.23 +17 01 17.71   4.6 0.7  7 4005
G0540-16.284    05 43 24.43 -16 44 55.27   5.3 0.4 16 3946
G0541+11.479    05 44 10.15 +11 20 03.90   5.6 0.4 22 4062
G0541+22.19226  05 45 02.57 +22 10 11.23   4.3 0.5 22 4828
G0541+22.19256  05 45 12.31 +22 10 08.06   4.0 0.3 22 4535
G0541-22.58     05 43 12.52 -22 25 50.85   4.7 0.3 19 4325
G0542+11.253    05 45 16.89 +11 07 00.09   5.7 0.5 22 4017
G0544+11.581    05 47 11.71 +11 09 35.90   3.7 0.4 11 4469
G0547-05.167    05 49 47.58 -05 36 34.47   5.3 0.3 22 4612
G0548+05.84     05 50 56.80 +05 32 19.61   6.5 1.1  5 3950
G0548-05.186    05 51 02.89 -05 25 11.52   6.1 0.9 10 4471
G0548-05.8      05 50 24.14 -05 41 51.60   7.0 0.0 10 4103
G0553+33.13878  05 55 02.00 +33 37 28.56   5.8 0.5 23 4062
G0553+33.8373   05 56 48.37 +33 51 15.52   4.0 0.3 21 4171
G0600+56.6678   06 04 58.13 +56 09 36.01   3.6 0.4 21 4281
G0600+67.13644  06 03 06.39 +67 05 57.13   4.9 0.4 22 4002
G0600+67.428    06 01 40.81 +67 47 48.65   3.9 0.4 22 4791
G0600+67.6965   06 01 55.34 +67 25 42.52   4.7 0.4 22 4415
G0601+00.382    06 04 25.92 +00 00 44.46   6.3 0.8 10 3930
G0601+00.384    06 04 25.94 -00 02 40.92   4.6 0.7  9 3978
G0604+11.618    06 06 58.33 +11 07 44.45   4.7 0.3 22 4090
G0604+16.434    06 08 00.77 +16 44 34.75   4.5 0.5 21 4419
G0605-11.259    06 08 24.93 -11 10 57.43   4.4 0.9  9 4120
G0607-11.300    06 09 39.47 -11 25 37.48   6.9 1.3 13 4292
G0609+05.230    06 12 01.84 +05 47 52.02   4.5 0.3 32 4066
G0609+05.580    06 12 15.65 +05 39 05.26   4.1 0.2 31 4294
G0611+05.452    06 13 36.20 +05 36 23.64   2.2 0.7  3 4503
G0611+05.949    06 14 06.41 +05 32 45.28   5.0 1.2  5 4179
G0611-05.87     06 13 07.29 -05 44 20.04   4.8 0.0  5 4291
G0612+05.469    06 14 58.34 +05 30 20.85   5.2 0.4 11 4234
G0612+28.7352   06 15 21.12 +28 12 50.10   4.9 0.4 20 4580
G0620+33.11446  06 24 40.71 +33 42 57.61   4.6 0.3 23 4216
G0621+00.321    06 23 21.73 -00 00 31.14  20.9 0.0 23 3922
G0632+05.1277   06 35 41.38 +05 35 52.96   5.8 0.4 26 4319
G0632+05.46     06 34 20.80 +05 28 35.30   6.2 0.9 20 4557
G0632+05.807    06 35 11.07 +05 38 24.48   4.8 0.5 19 4217
G0632-05.1417   06 35 28.19 -05 45 08.37   5.5 0.3 22 3917
G0632-05.942    06 34 59.53 -05 30 46.00   6.6 0.6  7 4027
G0633-05.759    06 35 56.60 -05 50 31.14   5.0 0.6  7 3921
G0636+39.10236  06 38 48.25 +39 00 21.55   5.0 0.3 23 4052
G0638+28.6240   06 42 50.69 +28 07 40.95   6.8 0.8 18 4040
G0639+56.6179   06 43 52.65 +56 09 49.79   6.7 0.5 20 4755
G0639+56.8964   06 42 30.26 +55 57 33.02   3.5 0.4 22 4843
G0639+56.9493   06 45 46.25 +55 55 23.52   4.3 0.4 21 4453
G0643+50.1147   06 49 41.07 +50 50 55.12   3.0 0.4 23 4617
G0643+50.1851   06 47 24.11 +50 48 04.63   4.7 0.4 22 4246
G0643+50.9725   06 47 58.85 +50 18 19.98   5.2 0.4 22 4217
G0646+00.480    06 48 41.54 -00 04 23.43  10.1 0.0 22 4396
G0646+00.898    06 49 05.32 -00 08 54.55   7.0 0.4 19 4212
G0651-16.680    06 54 08.13 -17 04 06.64   4.5 0.3  8 3903
G0652+11.872    06 55 28.32 +10 59 30.61   5.0 0.0  8 4189
G0652+11.928    06 55 32.30 +11 12 33.53   6.1 0.0  8 4163
G0653+16.552    06 55 50.93 +16 39 51.72   5.7 0.4 24 4145
G0653+16.574    06 55 54.54 +16 58 12.92   5.8 0.5 14 3987
G0654+05.1033   06 57 39.68 +05 28 29.66   6.4 0.5 17 4174
G0654+05.1594   06 58 08.81 +05 25 34.84   4.9 0.3 35 4275
G0654+16.235    06 56 51.41 +16 49 14.94   4.2 0.5 23 4190
G0654+16.908    06 57 41.81 +16 56 04.62   5.6 1.1  4 4112
G0654+22.3048   06 57 08.76 +22 45 50.63   4.6 0.4 19 4058
G0657+05.1425   07 00 39.03 +05 25 13.76   3.3 0.3 25 4362
G0704+28.9812   07 06 39.28 +27 58 32.48   4.6 0.3 19 4255
G0707+00.1635   07 10 43.49 -00 02 35.71   5.9 0.3 26 3927
G0708+00.157    07 10 43.49 -00 02 35.71   5.7 1.9  3 3927
G0708+00.607    07 11 08.11 +00 03 04.96   5.7 0.3 28 3920
G0714+33.5242   07 18 04.63 +33 28 19.03   6.4 0.4 21 4233
G0716+16.566    07 17 18.08 +16 53 32.87   6.2 1.6  7 4560
G0716+16.583    07 17 21.06 +16 46 09.05   6.1 1.0  5 4900
G0716+16.67     07 16 04.49 +16 58 14.25   6.8 0.7 10 3960
G0718+16.551    07 18 36.85 +16 47 42.00   4.4 0.3 35 4420
G0728+00.671    07 31 23.94 -00 03 11.19   4.1 0.4 19 4439
G0730+00.560    07 32 36.37 +00 02 57.84   4.8 0.7  9 4705
G0730+00.562    07 32 36.47 +00 03 50.76   5.2 0.3 54 4479
G0731+00.528    07 33 53.73 -00 04 34.37   5.0 1.1  6 3923
G0738+16.47     07 38 16.81 +16 54 20.79   3.5 0.3 22 4406
G0738+16.91     07 38 28.09 +16 44 38.25   4.3 1.1  4 4471
G0741-05.11534  07 43 18.36 -05 49 34.26   5.4 0.3 22 4195
G0741-05.15400  07 42 57.54 -05 58 04.95   5.4 0.3 23 4434
G0741-05.2023   07 44 11.06 -05 26 24.97   6.7 0.3 20 3903
G0751+00.124    07 53 10.88 -00 18 33.26   3.6 0.7  7 4534
G0751+00.72     07 53 04.30 -00 13 47.38   5.0 0.2 56 4070
G0752+00.270    07 54 50.74 -00 07 53.34   4.7 0.4 19 4382
G0753+00.161    07 55 59.07 -00 15 49.92   3.5 0.6 12 4429
G0800+78.18150  08 11 23.79 +78 15 31.43   5.3 0.4 21 4087
G0801-11.348    08 03 20.90 -11 31 44.11   7.1 0.7  6 4014
G0803-05.594    08 06 36.23 -05 53 01.17   5.5 0.3 22 4001
G0804+39.4755   08 07 33.00 +39 17 46.76  12.8 0.3 21 4591
G0805-05.589    08 08 00.50 -05 42 54.66   6.0 0.0 21 4963
G0812+73.13275  08 14 56.61 +72 43 42.44   4.2 0.4 22 4707
G0812+73.9112   08 22 19.24 +72 54 53.95   4.3 0.4 22 4363
G0813+00.174    08 16 03.77 +00 00 46.86   5.6 0.9  7 4600
G0815+00.23     08 16 50.97 -00 06 41.12   2.3 0.7 19 4724
G0815+00.358    08 18 05.22 -00 14 19.20   4.7 0.5 24 4170
G0816+00.132    08 18 33.59 -00 10 14.71   3.3 0.4 20 4828
G0816+00.2      08 18 05.22 -00 14 19.20   6.0 0.0 20 4170
G0821+28.11647  08 24 00.09 +27 42 55.87   4.2 0.3 17 4782
G0826-05.283    08 28 41.58 -05 55 36.92   4.8 0.4 22 4182
G0827-16.3424   08 29 55.02 -16 48 13.18  32.8 1.0 18 4600
G0827-16.8274   08 28 36.77 -17 01 07.19   8.0 0.4 20 5056
G0832+22.11638  08 35 00.12 +22 11 42.94   5.2 0.4 16 4224
G0832+22.5767   08 35 58.46 +22 29 15.84   4.8 0.4 21 4610
G0832+22.8266   08 35 28.95 +22 21 50.29   4.3 0.4 21 4568
G0837+00.64     08 39 34.95 -00 04 16.15   1.9 0.4 19 4604
G0838+00.113    08 41 07.86 -00 06 47.95   5.9 0.8 18 4576
G0838+00.231    08 41 44.53 -00 14 30.42   3.4 0.0 17 4811
G0838+00.237    08 41 47.36 -00 05 18.91   2.2 0.6  7 4721
G0840+56.5839   08 46 08.70 +56 14 38.22   4.4 0.3 23 4549
G0840+56.9122   08 45 38.71 +56 07 36.60   4.2 0.4 22 4793
G0847+28.2294   08 50 54.09 +28 12 01.26   4.4 0.3 42 4499
G0847-05.306    08 50 20.26 -05 46 15.51   5.2 0.5 12 4042
G0847-11.198    08 49 21.55 -11 15 59.61   3.7 0.4 24 4534
G0850-05.136    08 52 25.06 -05 48 51.64   2.4 0.5  9 4434
G0851+16.15644  08 52 35.86 +16 26 21.16   5.7 0.3 22 4208
G0851+16.3376   08 52 56.48 +16 56 06.84   3.0 0.4 22 4714
G0851-16.12325  08 53 31.87 -17 13 42.86   5.3 0.4 21 4712
G0851-16.12688  08 54 03.72 -17 14 45.15   5.9 0.4 21 4511
G0851-16.5948   08 52 18.73 -16 56 37.71   5.1 0.4 21 4747
G0858+00.192    09 01 34.61 -00 12 55.42   3.2 1.1  3 4809
G0901+00.201    09 04 34.03 -00 09 48.87   4.2 0.9  8 4674
G0904+50.9990   09 08 58.95 +50 21 07.16   4.3 0.3 22 4575
G0909-05.159    09 12 27.56 -05 54 41.25 < 3.0 0.5 20 4677
G0909-05.211    09 12 46.87 -05 57 47.43   2.0 0.5 24 4873
G0912+28.3994   09 14 28.87 +28 04 13.86   1.3 0.4 23 4793
G0912-05.103    09 15 03.12 -06 01 34.99   0.7 0.5 18 4778
G0912-05.111    09 15 05.97 -05 58 12.28   2.4 0.5 19 5010
G0914+16.7071   09 16 54.59 +16 45 48.25   4.3 0.3 35 4386
G0914-16.16095  09 15 56.93 -17 25 13.93   5.1 0.4 22 4270
G0914-16.5265   09 15 44.03 -16 55 54.50   4.3 0.4 19 4502
G0914-16.6097   09 16 11.74 -16 58 10.75   4.8 0.3 22 4281
G0921+00.191    09 24 28.18 -00 03 32.97   5.5 0.4 25 4041
G0921+00.22     09 23 04.31 -00 24 12.41   3.8 0.3 21 4398
G0922+00.22     09 24 28.18 -00 03 32.97   6.3 0.5 14 4041
G0922+00.3      09 24 16.73 -00 07 53.70 < 3.0 0.0 14 4986
G0922+00.72     09 24 52.24 -00 23 28.82   4.6 0.3 36 4605
G0922+00.97     09 25 09.46 -00 20 39.90   3.0 0.5  7 4714
G0928+73.2600   09 28 22.03 +73 09 55.03  10.2 0.4 20 4773
G0928+73.9246   09 28 58.81 +72 51 51.18   3.7 0.4 22 4726
G0931-11.25     09 33 12.63 -11 16 31.91   4.7 0.8 15 4719
G0933-05.105    09 36 18.43 -05 48 01.38   3.6 0.3 34 4765
G0933-05.128    09 36 29.39 -05 43 03.48   7.5 0.0 34 4980
G0935-05.152    09 38 06.22 -05 49 18.17   3.2 0.4 24 4879
G0935-05.167    09 38 10.87 -05 54 55.45   4.1 0.3 36 4479
G0938-16.14397  09 39 22.93 -17 19 56.64   4.5 0.3 22 4313
G0943+00.102    09 46 41.54 -00 22 44.45 < 3.0 1.2  3 4862
G0943+00.66     09 46 15.03 -00 24 53.07   6.9 0.3 57 4387
G0945-22.153    09 47 51.61 -22 48 44.38   5.7 0.4 21 4447
G0946+00.17     09 48 19.82 -00 11 46.02   3.4 0.5 22 4791
G0946+00.48     09 48 41.48 -00 09 09.07  14.3 0.8  8 4819
G0954-05.152    09 58 04.28 -05 43 18.92   3.5 1.0 12 4409
G1000+61.2138   10 01 53.47 +61 55 16.26   3.3 0.5 16 4837
G1000+61.6471   10 02 47.39 +61 44 51.04   6.2 0.4 20 4866
G1000+78.4583   10 04 41.10 +78 40 57.80   4.8 0.4 22 4898
G1000+84.1329   10 21 18.55 +84 26 16.12   5.1 0.3 16 3994
G1000+84.14895  10 06 24.49 +83 54 06.41   4.5 0.3 21 4522
G1000-16.103    10 02 45.12 -17 13 57.53   7.5 0.6 33 4538
G1001+16.11414  10 03 34.00 +16 34 44.88   4.3 0.4 33 4758
G1001+16.4903   10 04 13.04 +16 50 07.69   3.4 0.3 45 4630
G1003-16.284    10 06 28.34 -17 09 21.09   8.4 0.0 45 5102
G1006+00.112    10 09 21.60 -00 20 51.92   5.4 0.4 21 4625
G1007+00.36     10 10 01.81 -00 23 51.84   3.1 0.4 16 5350
G1007+00.5      10 09 21.60 -00 20 51.92   5.1 0.3 20 4625
G1008+00.104    10 11 56.34 -00 21 54.89   3.0 0.4 39 5024
G1010+22.1689   10 13 38.64 +22 31 40.38   2.9 0.3 22 4655
G1015-11.9      10 17 40.00 -11 23 25.80   0.5 0.4  3 4531
G1017-05.21     10 19 28.16 -05 44 52.99   3.6 0.4  7 4771
G1018-05.110    10 21 36.63 -05 47 27.11 < 3.0 0.5 15 5043
G1018-05.46     10 20 50.26 -06 02 59.97   2.2 0.4 32 4992
G1024+33.14184  10 26 17.42 +33 18 32.80   6.3 0.3 23 4069
G1024+33.8772   10 29 27.58 +33 31 21.37   5.1 0.4 32 4791
G1030+00.15     10 32 04.05 -00 06 08.63 < 3.0 0.3 50 5130
G1031+00.48     10 33 55.96 -00 20 18.25 < 3.0 0.6 13 5240
G1031+39.3896   10 33 59.74 +39 19 02.64   3.7 0.4 19 4657
G1031+39.4515   10 33 05.50 +39 17 11.82   5.0 0.4 21 4207
G1034+22.237    10 37 12.62 +22 39 30.58   1.5 0.3 38 4898
G1039-05.22     10 41 57.35 -05 41 18.76   3.3 0.4 28 4401
G1039-05.27     10 42 01.30 -05 48 50.68   3.9 0.6 17 4854
G1042-05.23     10 44 35.84 -05 53 25.93   4.3 0.3 34 4506
G1042-05.69     10 45 11.51 -05 53 48.00   5.5 0.8  8 4672
G1052+00.114    10 55 37.17 -00 06 09.20   4.6 0.3 36 4670
G1052+00.127    10 55 47.15 -00 07 02.54   4.4 0.3 23 4518
G1052+00.49     10 54 46.77 -00 23 50.82 < 3.0 0.8 10 4957
G1053+00.15     10 55 47.15 -00 07 02.54   4.5 0.3 40 4518
G1053+00.4      10 55 37.17 -00 06 09.20   5.5 0.4 32 4670
G1055+28.1886   10 59 37.62 +28 09 11.96   4.6 0.4 20 4719
G1057-22.94     10 59 53.42 -22 45 42.38   9.6 2.3  3 5359
G1058+22.3072   11 01 29.04 +22 30 59.73   2.8 0.4 17 4813
G1058+22.5820   11 00 18.60 +22 24 09.54   2.1 0.4 19 4932
G1100-22.138    11 03 06.62 -22 57 50.29   4.2 0.6 11 4948
G1101-11.22     11 03 24.80 -11 31 25.11   4.5 0.4  7 4662
G1102-11.111    11 05 24.06 -11 38 22.29   2.3 0.8  6 4866
G1102-11.83     11 05 10.37 -11 20 27.69   3.1 0.6 19 4806
G1104-11.65     11 06 28.01 -11 40 50.60   5.2 1.2  4 4570
G1113+00.20     11 15 45.59 -00 17 30.36   2.3 0.2 60 4655
G1113+00.95     11 16 53.14 -00 22 22.66   3.7 0.3 43 4640
G1115+00.70     11 17 49.19 -00 25 07.85 < 3.0 0.8  4 4856
G1116+00.106    11 19 35.07 -00 19 30.64   5.3 0.2 73 4771
G1120+56.2038   11 22 05.42 +56 14 28.44   4.1 0.4 22 4677
G1123+22.11334  11 24 35.70 +22 10 50.19   4.9 0.5 22 4562
G1124-05.53     11 27 24.47 -06 05 17.10   7.3 0.8  6 5051
G1124-05.61     11 27 28.73 -05 58 53.68   9.7 1.8  4 4607
G1124-05.90     11 28 01.83 -06 01 03.93 < 3.0 0.5 22 5193
G1124-05.93     11 28 04.54 -05 49 17.13   1.7 0.9 17 5350
G1125-11.41     11 27 51.08 -11 35 13.04   4.9 0.7 18 4756
G1127-11.60     11 29 21.64 -11 24 13.44   9.7 2.6  9 5119
G1130+39.9414   11 32 14.16 +39 05 46.13   4.1 0.4 21 4677
G1136+00.1      11 37 56.29 -00 20 23.07   3.3 0.2 69 4484
G1137+00.16     11 39 30.25 -00 04 47.89   1.6 0.5 18 4902
G1138+00.77     11 41 32.50 -00 20 15.51   5.9 0.3 38 4868
G1147+22.12179  11 51 33.52 +22 06 52.64   9.6 1.0  5 4339
G1147+22.12432  11 50 01.14 +22 06 18.72   4.3 0.4 22 4744
G1147-05.47     11 50 09.86 -05 46 05.74   3.0 0.6 23 4800
G1147-11.29     11 49 15.78 -11 34 58.13   1.3 0.5  9 4796
G1148-05.51     11 51 38.78 -05 52 19.37   2.1 0.7  3 4648
G1148-11.169    11 51 33.78 -11 31 19.14   2.5 0.3 23 4660
G1149-11.147    11 52 57.98 -11 31 54.04   3.6 0.2 12 4753
G1149-11.33     11 52 00.45 -11 26 39.06 < 3.0 1.6  4 4946
G1149-11.70     11 52 18.51 -11 36 47.82   3.2 0.0  4 5670
G1200+16.6563   12 02 29.35 +16 40 59.75   3.8 0.4 22 4559
G1200+67.3882   11 59 20.08 +67 26 23.79   3.8 0.4 23 4875
G1201+00.25     12 03 24.01 -00 07 31.20  12.0 0.8 16 4952
G1209+05.2      12 11 39.06 +05 31 25.87   3.0 1.4  3 5138
G1211+05.22     12 13 24.58 +05 30 16.48   2.8 0.2 65 5039
G1211-05.126    12 14 34.65 -05 57 53.39   6.8 0.7 17 4141
G1211-05.57     12 13 45.86 -05 59 02.23 < 3.0 1.4  8 5022
G1211-05.85     12 14 03.51 -06 02 08.56   4.1 0.6 17 4904
G1212+05.84     12 15 32.44 +05 10 20.83   3.6 0.4 28 4662
G1212-11.94     12 15 23.64 -11 38 28.01   3.5 0.3 17 4429
G1212-22.199    12 15 05.37 -22 52 01.02   2.1 0.4 22 4883
G1213+33.15558  12 14 23.35 +33 11 45.97   8.7 0.4 21 4564
G1213-22.38     12 15 38.43 -22 54 07.76   2.1 0.3 22 4832
G1223+16.18211  12 25 47.85 +16 13 32.54   4.0 0.4 30 4950
G1224-16.146    12 28 08.34 -17 00 26.74   3.7 0.3 23 4342
G1232-05.69     12 35 06.41 -05 53 36.95   7.0 0.0 23 4796
G1234-11.149    12 37 29.49 -11 42 43.08   4.7 0.3 17 4322
G1234-11.17     12 36 05.92 -11 29 00.83   6.7 0.4 18 3995
G1235+50.15285  12 37 14.99 +50 04 44.45   4.7 0.3 22 4187
G1235-05.104    12 38 06.52 -05 52 28.61   6.7 0.3 28 4047
G1240+56.8464   12 45 02.76 +55 52 25.36   2.9 0.4 22 4895
G1247+16.15499  12 50 20.29 +16 21 10.24   4.0 0.4 22 4676
G1247+16.18058  12 49 21.55 +16 15 12.81   4.3 0.4 23 4586
G1247-16.34     12 49 22.01 -17 17 10.86   4.3 0.2 43 4822
G1255-11.111    12 58 49.95 -11 26 43.10   4.4 0.3 22 4877
G1255-11.32     12 57 53.87 -11 40 28.21   4.6 0.8  9 4426
G1255-11.7      12 57 36.79 -11 21 31.78   4.6 0.7 10 4619
G1257-11.127    13 00 05.67 -11 20 52.93   4.8 0.0 10 4813
G1258-11.65     13 00 57.53 -11 24 35.77   6.1 2.2  4 4583
G1312+61.11076  13 14 07.11 +61 26 27.05   4.3 0.4 21 4780
G1312-16.187    13 15 16.88 -17 00 36.79   3.2 0.4 22 4484
G1315+73.19466  13 18 56.84 +72 31 43.96   4.2 0.4 21 4205
G1317+05.20110  13 19 12.46 +05 27 53.77   4.2 0.4 17 4669
G1320-11.139    13 23 00.86 -11 30 47.80   3.8 1.7  4 4785
G1321-11.47     13 23 28.43 -11 34 52.08 < 3.0 0.3 23 4782
G1321-11.83     13 23 48.05 -11 38 02.97   7.6 1.2  4 4374
G1328+00.23     13 30 53.82 -00 13 51.38   5.3 0.5 27 4241
G1328+00.47     13 31 20.52 -00 15 44.59   3.2 0.0 27 4793
G1330+00.73     13 32 45.37 -00 16 29.86   3.1 0.4 21 4703
G1331+00.13     13 33 25.57 -00 03 45.77   4.0 0.3 36 4526
G1333-16.1      13 34 55.36 -16 57 50.73   4.4 1.0  4 4280
G1334-16.153    13 37 22.30 -17 04 28.72   1.5 0.4 20 4982
G1334-16.68     13 36 46.07 -16 59 05.93   8.7 3.8  4 4785
G1339+05.87     13 42 59.00 +05 14 14.66   8.7 0.8 11 4669
G1341+05.1      13 42 59.00 +05 14 14.66   7.2 0.0 11 4669
G1341+05.29     13 43 31.11 +05 15 38.85   7.6 1.2  6 4176
G1341-11.16325  13 43 40.74 -11 26 20.16   7.1 0.3 38 4620
G1342+05.73     13 45 49.65 +05 32 28.39   4.5 0.3 22 4469
G1351+00.40     13 53 49.18 -00 04 11.34   5.6 1.5  3 4896
G1351+00.42     13 53 52.46 -00 25 45.07   4.7 0.4  8 4556
G1352+00.52     13 55 08.09 -00 17 31.48   4.1 0.3 33 4144
G1353+00.26     13 56 03.58 -00 15 00.00   3.8 1.1  4 5004
G1356-16.190    13 59 33.72 -17 17 32.05   3.6 0.3 22 4785
G1357+39.8262   14 00 43.45 +39 07 08.04   2.7 0.6 16 4845
G1400+61.1513   14 00 06.00 +61 53 11.11   4.8 0.4 18 4630
G1400+61.263    14 03 44.46 +61 59 55.01   3.9 0.4 19 4826
G1402+05.46     14 04 58.21 +05 31 24.84   3.2 0.2 38 4452
G1402-05.100    14 05 33.31 -05 49 34.71   6.7 0.9 11 4015
G1403+05.48     14 06 12.24 +05 14 36.21   4.6 0.3 17 4756
G1403+05.80     14 06 34.09 +05 12 41.42   5.0 2.0  4 4559
G1403-05.39     14 06 11.86 -05 56 49.49   2.7 0.7 21 4883
G1403-05.53     14 06 22.11 -05 42 57.13   5.5 1.2  5 4009
G1403-05.64     14 06 34.36 -05 51 18.00   2.5 0.4 22 4655
G1405+05.83     14 08 07.43 +05 15 00.01   3.2 0.5 14 4707
G1405-05.93     14 08 00.71 -05 49 42.26   5.9 0.5 18 4399
G1414+22.10405  14 15 02.18 +22 06 10.67   8.3 1.4  3 4932
G1414+22.7842   14 17 34.72 +22 14 19.46   5.1 0.4 21 4815
G1415+00.123    14 18 16.98 -00 16 00.68   1.7 0.3 22 4610
G1416+00.14     14 18 16.98 -00 16 00.68   3.6 1.2  4 4610
G1416+00.46     14 18 44.02 -00 14 57.20   4.1 0.3 22 4324
G1416+00.9      14 18 12.27 -00 18 18.56   5.6 0.0 22 4659
G1420+50.1558   14 22 47.17 +50 42 59.74   3.9 0.4 22 4276
G1420+50.5737   14 23 32.59 +50 32 33.66   3.3 0.4 23 4784
G1420-16.218    14 23 15.34 -17 05 37.37   6.0 1.0  5 4352
G1421+28.4625   14 24 19.14 +28 03 06.66   3.8 0.6 20 5110
G1421-16.117    14 24 09.25 -16 56 24.07   4.9 0.4 20 4368
G1421-16.78     14 23 52.36 -17 12 29.18   5.6 1.0  3 4864
G1424-05.6      14 26 45.57 -05 43 34.69   4.9 0.0  3 4439
G1426-05.43     14 28 28.60 -05 59 02.31   4.4 0.5 24 4537
G1426-05.96     14 29 01.93 -05 40 50.32   3.3 0.3 23 4707
G1427-05.147    14 30 04.94 -05 58 46.77   5.9 0.5  8 3987
G1427-05.190    14 30 43.28 -05 40 36.14   8.8 0.0  8 4048
G1437+00.67     14 40 11.35 -00 10 40.17   2.7 1.1  6 4737
G1438+00.46     14 41 19.41 -00 10 09.99   6.1 0.3 34 4280
G1438+00.53     14 41 24.29 -00 12 24.99   5.7 2.9  3 5000
G1438+00.59     14 41 29.02 -00 04 05.98   4.4 0.5 11 4640
G1438-22.333    14 41 49.52 -22 37 53.33   3.0 0.4 21 4992
G1438-22.432    14 42 09.25 -22 36 28.64   2.9 0.3 22 4747
G1443-16.93     14 46 15.94 -17 08 37.71   0.7 0.3 23 4873
G1447-05.49     14 49 40.02 -05 43 33.76   5.6 0.5 11 3946
G1448-05.103    14 51 32.28 -06 00 03.94   5.3 0.4 24 4334
G1448-05.66     14 51 13.33 -05 44 01.55   2.6 0.4 22 4839
G1450-05.131    14 53 12.78 -05 43 48.98   4.3 0.8 15 4506
G1450-05.75     14 52 43.52 -05 38 44.99   3.3 0.6 22 4712
G1450-05.78     14 52 46.83 -05 40 07.41   3.9 0.5 23 5064
G1500+00.27     15 02 08.22 -00 00 50.72   5.6 0.6 15 4351
G1501+00.112    15 04 23.87 -00 00 35.42   4.3 1.7  4 4437
G1504-22.109    15 06 52.00 -22 50 10.45   2.9 0.4 21 4695
G1509-05.101    15 12 44.81 -05 53 18.85 < 3.0 0.4 21 5224
G1509-05.124    15 12 57.05 -05 37 13.21   5.3 0.3 30 4073
G1509-05.26     15 12 07.36 -05 42 46.91   5.8 1.6  3 4780
G1512-05.155    15 15 36.79 -05 53 15.71   5.3 0.6 19 4887
G1515-11.6374   15 17 58.37 -11 22 28.54 < 3.0 0.4 21 5081
G1515-11.8683   15 18 04.89 -11 31 24.08   3.8 0.3 24 4449
G1520+56.9975   15 21 12.80 +55 50 59.91   3.5 0.4 20 4809
G1525+39.12660  15 26 54.44 +39 06 53.90   5.1 0.3 23 4625
G1525+39.7764   15 28 54.34 +39 18 00.58   3.4 0.4 23 4798
G1527+22.11614  15 30 32.50 +22 19 22.41   3.8 0.4 17 4529
G1531-16.289    15 33 57.86 -17 05 07.03   3.4 0.9  8 4719
G1531-16.53     15 33 14.09 -17 01 52.52   3.8 0.3 23 4782
G1532-05.166    15 35 30.12 -05 54 22.83   1.8 0.3 23 4674
G1532-16.433    15 35 49.21 -17 04 05.07   2.0 0.4 10 4466
G1545+00.32     15 47 00.03 -00 07 09.54   5.6 0.7  5 4877
G1551+22.9456   15 54 22.67 +22 24 18.22   4.1 0.4 22 4623
G1555+39.13222  15 54 51.50 +39 04 35.06   4.2 0.4 21 4633
G1556-05.200    15 59 28.66 -05 39 37.34   4.2 0.3 21 4934
G1556-16.65     15 58 21.16 -16 51 24.58   4.0 0.3 21 4868
G1557-05.155    16 00 32.03 -05 40 35.97   6.6 1.4  4 3973
G1557-05.68     15 59 55.52 -05 44 32.23   3.4 0.2 42 4410
G1600+56.4391   15 59 51.43 +56 13 47.53   4.7 0.4 21 4643
G1600+56.5802   15 59 40.34 +56 08 33.13   4.1 0.4 21 4809
G1604+28.10796  16 04 45.00 +27 54 56.61   0.9 0.3 22 4796
G1604+28.14955  16 06 03.01 +27 44 02.20 < 3.0 0.4 20 4820
G1607+00.279    16 10 49.53 -00 13 48.17   2.3 0.3 20 4594
G1607+00.81     16 09 43.79 +00 01 09.86   7.3 0.3 44 4032
G1608+00.206    16 11 46.80 -00 09 28.51   4.5 0.3 39 4263
G1616+22.7386   16 17 37.97 +22 31 15.51   5.1 0.4 20 4714
G1622+11.15076  16 25 34.52 +10 53 51.49  11.5 0.3 19 4870
G1622+11.2505   16 26 27.25 +11 24 56.53   5.9 0.4 16 4073
G1622+11.6971   16 23 56.33 +11 13 39.64   3.0 0.3 22 4372
G1624+61.2834   16 24 50.35 +61 52 05.49   4.6 0.4 20 4835
G1630+00.242    16 32 50.79 -00 04 50.23   8.1 0.3 21 4065
G1640+56.6327   16 42 43.13 +56 09 57.86   6.4 0.4 20 4583
G1640+56.8512   16 42 36.03 +56 02 25.03   5.6 0.4 19 4379
G1645+33.9207   16 46 57.52 +33 39 06.44   2.4 0.5 19 4782
G1651+00.184    16 53 47.33 +00 04 05.36   3.9 0.8  3 4463
G1651+00.301    16 54 17.72 -00 00 01.65   3.9 0.3 22 4110
G1652+00.273    16 55 30.52 +00 00 17.52   4.0 0.3 30 4208
G1653+00.219    16 56 44.25 -00 02 58.51   5.4 0.4 12 4116
G1705+22.14898  17 06 10.59 +22 14 45.24   4.3 0.4 36 4707
G1705+22.7001   17 07 18.42 +22 34 06.62   4.4 0.4 22 4159
G1705+22.7031   17 07 50.78 +22 34 13.94   4.2 0.4 21 4263
G1706+16.6119   17 08 26.77 +16 47 37.84   4.7 0.3 22 4022
G1706+16.821    17 10 26.02 +17 08 03.39 < 3.0 0.3 21 5178
G1706-16.1249   17 09 47.08 -16 52 48.23  52.2 7.7  7 4615
G1706-16.1747   17 10 05.61 -16 58 40.65   4.9 0.4 20 4740
G1712+33.11016  17 13 18.82 +33 37 00.45   3.5 0.3 23 4898
G1712+61.10954  17 14 54.48 +61 47 26.80   3.9 0.3 21 4686
G1713+00.366    17 16 58.70 +00 01 40.68   4.3 0.3 21 4066
G1713+00.75     17 15 44.17 +00 04 57.79   5.0 0.6 22 4417
G1715+00.146    17 17 28.51 -00 06 25.94  18.8 0.7  9 4835
G1716+00.269    17 18 58.72 -00 11 40.71   5.7 0.4 19 4371
G1720+56.2894   17 23 33.10 +56 24 18.30   4.1 0.3 22 4505
G1720+56.762    17 21 32.57 +56 31 18.74   4.3 0.4 22 4517
G1721+28.8391   17 24 36.22 +27 57 14.68   2.1 0.5 20 4733
G1729-16.4564   17 32 30.36 -16 59 12.23   3.8 0.4 16 4841
G1731-11.2405   17 33 35.39 -10 59 20.68  31.6 5.3 11 5002
G1731-16.4016   17 35 05.43 -17 06 01.51   4.6 0.5 20 4509
G1731-16.4915   17 35 23.36 -16 55 55.26   5.3 0.4 19 4604
G1752-16.2125   17 55 59.04 -16 47 05.41   5.1 0.3 22 4351
G1752-16.239    17 54 52.01 -16 57 54.34   5.4 0.4 23 4282
G1755-16.235    17 57 38.88 -16 47 21.93   8.0 0.4 22 4360
G1800+61.12976  18 01 15.05 +61 43 52.59   6.2 0.4 19 4708
G1800+61.4503   17 58 57.89 +62 04 42.90   5.7 0.4 19 4243
G1806+33.13259  18 09 59.83 +33 27 48.76   3.4 0.3 45 4845
G1811-05.1409   18 14 52.64 -05 15 53.89   5.1 0.3 23 3919
G1811-05.4813   18 13 24.88 -05 25 46.06   5.8 0.4 21 3931
G1812+28.12412  18 14 49.78 +27 55 32.78   4.0 0.3 22 4627
G1816-16.948    18 19 33.50 -16 46 14.61   5.3 0.3 22 4240
G1817-16.1708   18 21 23.78 -16 49 19.38   4.5 0.3 39 4342
G1821+00.145    18 23 37.23 +00 09 06.49   5.0 0.5 21 3961
G1826+50.10012  18 27 03.04 +50 32 04.81   4.3 0.2 44 4257
G1838+28.6775   18 39 17.99 +28 14 58.57   4.2 0.3 45 4432
G1841+16.13112  18 43 01.13 +16 47 46.92   4.4 0.2 46 4187
G1841+16.16778  18 42 14.86 +16 39 39.01   4.9 0.4 20 4417
G1845+00.1009   18 47 57.07 +00 20 54.23   2.5 0.2 43 4463
G1845+00.3592   18 48 27.08 +00 10 23.34  27.5 1.4 12 4879
G1856+05.13362  18 58 03.78 +05 19 22.17   4.3 0.4 20 4262
G1856-05.15153  18 58 04.71 -05 39 41.33   5.2 0.3 42 4308
G1856-05.6475   18 58 43.93 -05 24 01.01   5.9 0.3 43 4274
G1901+33.10592  19 03 11.74 +33 43 23.89   6.0 0.4 20 4141
G1901+33.14160  19 03 37.56 +33 33 40.66   4.5 0.4 21 5132
G1901+33.9719   19 01 10.13 +33 45 32.38   4.2 0.4 22 4891
G1904+28.4780   19 04 24.76 +28 20 50.23   1.8 0.4 21 4672
G1904+28.671    19 04 50.99 +28 32 54.39   5.6 0.4 20 3955
G1906-16.4113   19 09 40.32 -16 50 36.49   5.2 0.3 20 4356
G1906-16.4673   19 09 51.74 -16 43 31.03   5.6 0.4 18 4490
G1928+33.6153   19 28 55.18 +33 57 18.34   4.3 0.3 22 4208
G1928+33.9412   19 28 38.71 +33 48 03.88   4.8 0.3 21 3965
G1929+28.10310  19 31 02.37 +28 19 27.13   5.6 0.3 22 4324
G1929+28.17218  19 31 29.23 +28 07 39.27   5.6 0.3 21 3976
G1929+28.7247   19 32 53.39 +28 24 47.55   5.4 0.2 41 3984
G1934+73.12342  19 37 20.47 +73 06 57.11   3.8 0.4 19 4518
G1934+73.13575  19 35 32.33 +73 04 00.81   4.6 0.3 19 4127
G1936+61.14369  19 34 43.52 +61 49 48.61   4.2 0.4 21 4864
G1944+45.1084   19 45 14.57 +45 28 14.85   5.7 0.3 18 4302
G1944+45.13107  19 43 50.30 +44 59 46.33   5.3 0.4 19 4731
G1953-16.500    19 57 03.61 -16 36 40.34   2.5 0.0 19 3987
G1955+22.14078  19 58 28.84 +22 32 29.39   5.4 0.3 21 3994
G1955+22.9498   19 59 25.20 +22 42 57.49   5.5 0.3 21 3995
G2000+78.6059   19 52 42.90 +79 01 58.26   6.3 0.3 22 4249
G2013+00.971    20 15 44.85 +00 13 31.20   3.0 0.3 21 4424
G2015+16.1062   20 18 53.03 +17 21 29.91   5.8 0.4 21 4581
G2015+16.4249   20 17 41.56 +17 11 48.65   5.9 0.3 22 4280
G2015+16.6967   20 17 35.67 +17 03 24.94   5.0 0.3 22 3985
G2015+16.8009   20 18 50.29 +17 00 19.11   6.5 0.3 22 4195
G2016+00.2059   20 18 55.70 +00 00 31.08   4.8 0.4 20 4390
G2026-05.1229   20 28 36.52 -05 28 46.49   3.6 0.4 19 4800
G2039-16.1626   20 41 07.55 -16 22 21.60   4.5 0.4 23 4758
G2048-05.4250   20 52 04.74 -05 30 07.32   4.2 0.4 14 4804
G2048-05.4637   20 52 11.89 -05 15 06.26   4.8 0.4 14 4177
G2050+73.2353   20 55 16.75 +73 35 50.52   4.8 0.3 21 4086
G2058+00.684    21 00 34.18 +00 01 46.36   3.4 0.3 44 4209
G2100+00.3161   21 03 04.16 +00 09 18.21   3.2 0.4 21 4679
G2109+22.8344   21 12 17.14 +22 38 46.85   4.6 0.3 22 3996
G2109+22.8434   21 12 18.97 +22 38 30.79   3.5 0.4 21 4271
G2111-05.1130   21 13 47.87 -05 17 12.22   2.5 0.4 20 4839
G2111-05.1528   21 14 01.23 -05 21 04.12   4.2 0.3 20 4376
G2112+61.15055  21 14 53.89 +61 53 24.71   5.3 0.5 20 4128
G2121-11.22075  21 24 39.59 -10 56 48.16   6.7 0.4 19 4804
G2121-11.22799  21 24 40.12 -11 08 34.85   6.2 0.3 19 4864
G2133+22.12084  21 34 27.80 +22 28 46.22   7.5 0.4 21 4084
G2133+22.14143  21 34 28.23 +22 22 37.00   4.7 0.4 21 4319
G2143+00.9029   21 45 57.86 +00 14 44.08   3.1 0.3 18 5828
G2143+00.9315   21 45 58.73 +00 14 43.45 < 3.0 0.4 21 4881
G2147+39.2314   21 48 37.78 +39 50 38.53   4.7 0.4 21 4708
G2152+45.11177  21 54 04.04 +45 08 35.98   4.5 0.4 20 4456
G2157+50.2414   21 56 50.59 +51 10 21.31   4.2 0.3 45 4286
G2157+50.2794   21 59 01.36 +51 09 43.17   4.7 0.2 46 4218
G2200+56.3466   21 59 05.90 +56 44 43.02   7.5 0.4 22 4246
G2200+56.9604   22 00 48.13 +56 30 49.74   4.7 0.4 20 4131
G2200+78.14573  22 04 00.53 +78 46 07.73   4.8 0.3 22 4129
G2200+78.3769   22 04 05.19 +79 12 47.65   4.3 0.4 21 4415
G2200+84.8340   22 10 20.52 +84 39 40.60   4.1 0.4 19 4423
G2205-11.4578   22 06 59.92 -10 58 37.42   2.5 0.4 22 4715
G2213+16.9966   22 17 36.52 +17 07 20.94   4.5 0.4 20 4302
G2217+39.1905   22 17 52.86 +39 53 50.68   6.0 0.3 22 4040
G2218-05.4174   22 21 48.07 -05 28 03.74   4.2 0.4 21 4652
G2224+45.1696   22 27 17.71 +45 31 49.13   4.7 0.3 22 3991
G2224+45.7021   22 24 32.82 +45 13 35.73   5.0 0.3 22 4009
G2224+45.7854   22 26 15.24 +45 11 00.25   5.8 0.3 20 4032
G2238+33.1387   22 41 44.83 +34 24 54.95   4.0 0.3 41 4412
G2238+33.4987   22 41 34.33 +34 16 08.57   3.4 0.3 45 4796
G2239-05.1184   22 42 07.80 -05 30 12.51   2.3 0.3 19 4758
G2239-05.1243   22 42 09.68 -05 23 15.71   4.0 0.3 21 4351
G2241-05.3009   22 44 07.15 -05 27 33.95   1.7 0.4 22 4528
G2242-05.2940   22 45 19.17 -05 13 19.10   2.4 0.4 20 4794
G2300+67.2020   22 58 29.89 +68 03 02.54   5.4 0.3 21 4380
G2300+67.4884   22 58 24.03 +67 55 55.85   5.2 0.4 21 4677
G2305-05.805    23 07 36.39 -05 09 29.60   3.1 0.5 15 4769
G2326-05.2485   23 28 34.28 -05 24 53.68   4.4 0.2 36 4117
G2326-05.6402   23 29 14.65 -05 27 59.70   2.1 0.6 14 4529
G2335+22.12865  23 36 52.88 +22 36 43.55   2.4 0.2 43 4895
G2348+05.157    23 52 06.31 +06 04 34.07   3.6 0.4 23 4449
G2348+16.13     23 49 59.92 +17 21 03.57   1.5 0.4 22 4695
G2348-16.1622   23 50 37.86 -16 28 58.02   1.5 1.0  3 5195
G2349+16.28     23 51 32.31 +17 14 31.40   4.9 0.3 21 4014
G2350+05.40     23 52 14.50 +05 58 54.31   2.0 0.3 24 4604
G2350-05.3762   23 52 43.06 -05 30 30.65 < 3.0 0.9  4 4932
G2358+00.31     00 00 51.96 +00 22 16.89  29.8 4.7 37 4564
G2358+00.92     00 01 36.38 +00 14 09.93   6.6 0.6 72 4681
Tyc0001-00818-1 00 07 38.57 +00 10 44.75   4.0 0.3 41 4671
Tyc0003-00199-1 00 27 18.36 +02 09 33.04   4.6 0.3 43 4179
Tyc0003-00509-1 00 20 01.02 +00 59 28.55   3.3 0.3 40 4677
Tyc0009-00104-1 00 29 49.07 +06 28 31.38   2.7 0.3 43 4849
Tyc0016-00769-1 00 34 02.46 +05 43 58.26   3.0 0.3 44 4590
Tyc0016-00837-1 00 37 47.89 +07 10 39.22   1.8 0.3 41 4875
Tyc0018-00068-1 00 58 04.06 +07 13 53.01   3.9 0.2 45 4479
Tyc0018-00533-1 00 55 22.43 +05 22 07.14   3.1 0.3 46 4827
Tyc0018-00721-1 00 54 29.63 +05 50 50.33   4.6 0.3 44 4689
Tyc0026-00514-1 01 19 27.00 +06 22 10.77   5.8 0.4 21 3931
Tyc0026-00777-1 01 19 49.36 +06 34 11.52   5.7 0.4 21 4632
Tyc0027-00508-1 01 24 07.23 +05 13 37.69   5.7 0.3 21 4443
Tyc0029-00820-1 01 48 32.96 +00 37 03.20   2.8 0.4 23 4846
Tyc0030-00591-1 01 59 54.15 +01 08 42.55   4.8 0.2 46 4511
Tyc0040-00691-1 02 03 49.60 +04 10 09.34   5.0 0.4 21 4525
Tyc0043-00536-1 02 05 03.15 +05 45 24.58   5.4 0.4 21 4608
Tyc0084-00456-1 04 50 20.51 +00 56 07.26   5.0 0.4 23 4714
Tyc0084-00848-1 04 49 51.75 +01 11 07.13   5.4 0.4 22 4028
Tyc0098-00908-1 05 00 42.43 +00 29 33.33   8.1 0.4 22 4052
Tyc0106-00651-1 05 03 32.99 +04 44 53.66   4.9 0.3 22 4428
Tyc0111-01148-1 05 11 20.17 +06 02 42.60   4.1 0.4 23 4795
Tyc0111-01424-1 05 09 07.06 +06 03 26.29   3.6 0.4 23 4859
Tyc0119-01248-1 05 38 57.65 +01 56 38.29   2.9 0.4 18 4836
Tyc0130-00982-1 06 07 18.63 +01 13 59.01   4.2 0.4 22 4525
Tyc0131-02529-1 06 07 43.36 +00 24 20.13   4.4 0.4 22 4733
Tyc0131-03245-1 06 08 53.05 +00 03 55.40   4.0 0.4 22 4581
Tyc0154-01926-1 06 34 37.24 +03 53 47.91   3.7 0.4 23 4852
Tyc0154-02313-1 06 36 24.23 +04 52 16.09   5.2 0.4 23 4751
Tyc0158-00586-1 06 31 18.56 +06 22 44.88   4.1 0.4 21 4611
Tyc0195-02087-1 08 10 33.56 +00 01 56.95   5.9 0.4 19 3977
Tyc0205-01287-1 08 23 39.30 +04 30 49.81   5.3 0.2 44 3935
Tyc0205-01601-1 08 28 02.97 +04 12 41.86   3.2 0.2 47 4587
Tyc0209-01284-1 08 29 34.46 +06 28 08.04   3.0 0.2 44 4782
Tyc0230-00678-1 09 11 32.01 +03 41 31.57   5.7 0.3 21 4151
Tyc0234-00810-1 09 20 43.13 +06 27 09.16   5.3 0.3 20 4278
Tyc0234-01911-1 09 20 21.17 +05 36 08.77   4.3 0.4 19 4516
Tyc0245-00318-1 10 14 00.68 +00 28 08.07   4.6 0.4 20 4650
Tyc0264-00458-1 11 24 48.74 +00 22 45.01   8.7 0.4 21 4754
Tyc0265-00431-1 11 05 33.93 +04 52 53.79   3.5 0.4 20 4729
Tyc0268-00123-1 11 08 59.04 +06 54 15.93   4.9 0.4 21 4422
Tyc0268-00541-1 11 05 04.94 +06 17 30.28   4.0 0.5 16 4488
Tyc0276-00034-1 11 58 15.96 +04 53 11.85   4.5 0.3 21 4381
Tyc0276-00327-1 11 58 02.80 +04 21 12.18   4.8 0.4 21 4436
Tyc0276-00672-1 11 50 46.16 +04 13 46.41   4.2 0.4 22 4531
Tyc0284-00733-1 12 14 15.92 +03 47 41.49   4.2 0.4 19 4400
Tyc0285-00258-1 12 21 00.69 +04 45 05.24   2.8 0.4 19 4817
Tyc0287-00829-1 12 14 50.72 +06 58 03.52   5.1 0.3 20 4120
Tyc0298-00983-1 13 07 57.02 +00 04 14.77   3.9 0.4 22 4488
Tyc0319-00231-1 14 04 25.69 +04 03 28.28   4.1 0.3 23 4326
Tyc0323-00604-1 14 11 42.24 +05 25 24.81   3.7 0.3 23 4587
Tyc0323-01361-1 14 12 40.86 +05 09 42.48   4.7 0.3 21 4000
Tyc0332-00967-1 14 48 49.12 +05 23 22.65   5.3 0.4 20 4361
Tyc0332-01107-1 14 48 13.31 +06 51 11.94   5.0 0.3 20 4235
Tyc0332-01481-1 14 48 02.92 +05 41 15.77   4.0 0.4 19 4650
Tyc0334-00911-1 15 06 53.62 +01 01 06.79   4.6 0.4 19 4662
Tyc0347-00487-1 15 12 45.75 +06 17 35.30   4.0 0.4 21 4635
Tyc0347-00762-1 15 07 42.12 +05 53 01.49  16.6 0.3 18 4502
Tyc0347-00981-1 15 13 37.39 +06 29 13.19   4.5 0.4 18 4590
Tyc0360-00177-1 15 51 46.05 +04 44 55.17   4.8 0.4 18 4485
Tyc0365-01069-1 15 54 20.75 +06 57 41.28   5.6 0.4 18 4548
Tyc0378-00268-1 16 01 02.46 +05 38 57.03   3.9 0.4 16 4299
Tyc0384-01358-1 16 51 54.52 +00 46 45.50   4.1 0.4 23 4729
Tyc0385-00841-1 16 59 00.37 +00 14 19.90   4.7 0.3 22 4197
Tyc0400-00931-1 17 19 55.65 +01 40 10.44   5.1 0.4 20 4522
Tyc0413-01420-1 17 29 36.41 +06 10 51.75   4.3 0.5 16 4508
Tyc0426-00073-1 17 30 05.40 +06 00 21.60   4.2 0.4 17 4264
Tyc0426-01442-1 17 32 16.76 +06 38 50.09   5.1 0.4 20 4674
Tyc0463-02471-1 19 14 17.35 +00 42 40.36   3.4 0.4 20 4692
Tyc0478-00740-1 19 31 51.22 +00 11 30.22   5.7 0.5 18 4350
Tyc0502-00861-1 20 02 15.48 +05 25 12.11   4.7 0.3 43 4739
Tyc0503-02108-1 20 10 18.22 +04 20 09.78   3.9 0.2 43 4614
Tyc0507-00307-1 20 11 52.45 +07 10 33.98   3.9 0.3 43 4653
Tyc0554-00722-1 21 37 14.91 +06 30 24.80   4.5 0.4 22 4656
Tyc0555-00809-1 21 37 49.33 +07 28 31.18   4.4 0.3 23 4312
Tyc0565-00515-1 22 19 39.86 +06 42 28.50   4.0 0.2 43 4462
Tyc0565-01788-1 22 16 16.44 +05 12 59.59   4.4 0.3 43 4378
Tyc0566-00904-1 22 21 02.69 +05 18 23.78   3.3 0.3 40 4459
Tyc0581-00059-1 23 23 04.73 +04 59 52.34   4.6 0.4 23 4653
Tyc0581-00277-1 23 22 39.55 +04 45 07.38   3.9 0.4 21 4436
Tyc0581-00402-1 23 27 04.04 +04 46 59.42   4.3 0.3 23 4635
Tyc0607-01009-1 00 50 06.13 +10 10 54.66   3.3 0.3 22 4717
Tyc0608-00561-1 00 55 34.04 +11 43 17.78   4.5 0.4 23 4739
Tyc0608-00875-1 00 51 47.03 +11 16 25.10   4.4 0.4 23 4414
Tyc0644-00535-1 02 58 46.24 +10 57 01.89   4.4 0.3 21 4459
Tyc0647-00254-1 02 59 26.70 +12 45 20.22  12.2 0.3 21 4367
Tyc0651-00338-1 03 06 21.15 +10 48 20.32   4.9 0.4 22 4764
Tyc0689-01412-1 05 04 32.43 +09 50 49.41   4.6 0.3 22 4620
Tyc0689-02004-1 05 03 12.68 +09 40 35.84   5.1 0.4 21 4525
Tyc0693-01576-1 05 05 19.77 +12 28 22.46   4.1 0.4 19 4551
Tyc0703-01197-1 05 19 29.18 +09 38 34.47   4.8 0.5 21 4534
Tyc0704-02380-1 05 27 25.52 +10 30 59.72   3.9 0.4 21 4674
Tyc0707-00184-1 05 19 16.82 +11 28 47.72   4.9 0.4 22 4168
Tyc0780-00355-1 08 00 57.01 +09 15 13.29   3.9 0.4 21 4531
Tyc0785-00851-1 08 02 40.20 +10 27 36.27   3.8 0.4 22 4846
Tyc0789-00572-1 08 02 41.58 +12 03 10.37   3.6 0.3 22 4665
Tyc0813-01327-1 08 46 29.94 +10 10 21.07   4.0 0.4 22 4548
Tyc0813-02617-1 08 46 44.98 +10 45 45.55   4.4 0.5 21 4757
Tyc0816-01111-1 08 44 28.72 +12 44 06.04   5.4 0.4 21 4043
Tyc0830-00236-1 10 02 50.06 +09 54 59.54   4.1 0.4 21 4671
Tyc0831-01238-1 09 50 49.81 +11 14 38.21   4.1 0.4 22 4462
Tyc0833-00511-1 10 04 44.38 +11 02 09.39   3.9 0.4 17 4397
Tyc0842-00665-1 10 37 22.71 +10 48 17.79   5.3 0.4 21 4836
Tyc0842-00799-1 10 36 28.27 +11 47 38.41   5.2 0.4 21 4556
Tyc0849-00090-1 10 43 30.56 +10 10 25.79   5.0 0.4 22 4439
Tyc0851-00398-1 11 07 11.85 +10 06 11.63   4.1 0.3 23 4599
Tyc0851-00957-1 11 12 12.66 +10 39 29.80   4.4 0.3 22 4450
Tyc0851-01108-1 11 11 54.87 +10 16 25.04   4.9 0.3 23 4168
Tyc0910-00791-1 14 36 11.31 +09 35 53.90   5.6 0.4 21 4153
Tyc0913-01248-1 14 36 30.44 +11 22 11.16   6.2 0.4 20 3813
Tyc0914-00571-1 14 46 21.17 +11 11 04.66   6.5 0.3 21 4296
Tyc0914-00722-1 14 47 39.80 +10 41 45.59   5.4 0.4 19 4776
Tyc0916-00454-1 14 29 57.15 +12 54 15.30   4.5 0.4 21 4445
Tyc0921-01261-1 14 56 06.70 +10 22 28.70   5.1 0.4 19 4852
Tyc0950-00073-1 16 18 25.89 +10 39 43.39   4.1 0.4 18 4811
Tyc0968-00108-1 16 31 22.93 +11 37 47.80   5.2 0.5 19 4739
Tyc1077-01549-1 20 11 54.97 +09 37 49.94   5.7 0.6 16 4702
Tyc1080-00543-1 20 05 52.10 +11 49 13.15   5.3 0.4 17 4283
Tyc1080-00983-1 20 07 14.20 +11 34 42.06   5.5 0.5 18 4702
Tyc1110-01007-1 21 24 35.59 +10 16 53.33   4.6 0.4 21 4312
Tyc1110-01295-1 21 25 47.65 +09 53 30.13   4.4 0.4 20 4557
Tyc1110-02012-1 21 21 30.12 +10 00 55.17   4.2 0.3 18 4674
Tyc1119-01685-1 21 34 11.51 +07 43 36.40   4.6 0.4 21 4770
Tyc1142-00226-1 22 26 23.30 +10 58 49.49   6.1 0.3 22 4511
Tyc1154-01328-1 22 31 37.80 +10 39 42.15   4.6 0.4 17 4264
Tyc1157-01603-1 22 33 34.85 +13 21 25.14   3.2 0.3 22 4683
Tyc1250-00287-1 04 03 34.90 +16 09 49.45   4.5 0.4 21 4353
Tyc1251-00521-1 04 10 11.15 +15 58 37.86   6.4 0.4 22 3998
Tyc1254-00511-1 04 07 37.03 +18 08 19.97   5.5 0.4 22 4220
Tyc1310-00812-1 05 41 50.92 +21 22 34.33   3.9 0.4 19 4280
Tyc1313-01196-1 06 01 40.36 +16 13 29.43   4.9 0.3 21 4482
Tyc1317-00044-1 06 06 07.72 +17 10 44.86   4.4 0.4 22 4647
Tyc1317-00625-1 06 06 04.61 +18 16 01.96   5.0 0.3 22 4086
Tyc1343-01106-1 06 52 07.42 +21 07 46.06   4.0 0.4 23 4751
Tyc1397-01257-1 08 57 17.95 +17 50 20.64   3.6 0.4 22 4632
Tyc1408-00971-1 09 24 28.60 +22 05 28.93   6.0 0.4 22 4638
Tyc1408-01353-1 09 18 09.98 +21 24 45.39   5.1 0.4 21 4770
Tyc1409-01020-1 09 28 06.79 +21 27 16.66   5.1 0.5 22 4824
Tyc1436-00478-1 11 08 21.58 +21 06 28.73   4.6 0.4 19 4312
Tyc1449-00918-1 12 48 27.41 +15 57 53.44   3.8 0.4 22 4514
Tyc1468-00488-1 14 03 15.82 +16 31 44.49   4.9 0.4 16 4268
Tyc1469-00040-1 14 16 49.69 +17 29 02.47   3.8 0.4 22 4608
Tyc1469-01106-1 14 20 03.77 +15 19 23.57   4.2 0.4 21 4602
Tyc1469-01108-1 14 23 16.62 +15 31 37.61   4.1 0.4 22 4843
Tyc1470-00279-1 13 59 13.96 +17 50 53.55   4.9 0.4 18 4795
Tyc1470-01138-1 14 00 06.15 +18 16 39.34   6.0 0.3 20 4016
Tyc1492-00210-1 15 09 55.56 +21 09 11.82   4.2 0.4 20 4566
Tyc1493-01144-1 15 22 54.64 +21 31 30.25   3.4 0.4 17 4617
Tyc1500-00029-1 15 28 41.82 +20 52 02.86   3.6 0.4 19 4843
Tyc1506-00718-1 16 27 32.95 +15 51 21.93   4.2 0.4 20 4894
Tyc1509-00384-1 16 22 10.80 +17 10 31.19   3.3 0.4 23 4626
Tyc1510-01222-1 16 24 24.24 +17 02 18.20   5.6 0.3 22 3963
Tyc1570-01242-1 18 37 17.00 +16 37 46.63   3.0 0.2 45 4611
Tyc1601-01491-1 19 34 14.77 +16 24 50.42   5.3 0.4 21 4259
Tyc1609-01518-1 19 32 55.36 +18 46 14.75   4.5 0.7 17 4739
Tyc1643-00634-1 20 23 06.83 +22 02 16.42   3.7 0.2 45 4406
Tyc1648-01291-1 21 02 15.26 +15 45 44.66   4.5 0.2 45 4146
Tyc1652-01630-1 20 58 06.15 +16 59 14.61   2.6 0.2 44 4620
Tyc1653-02575-1 21 05 08.67 +17 34 19.29   3.7 0.2 42 4468
Tyc1667-00751-1 21 25 02.97 +18 14 39.75   3.8 0.4 18 4674
Tyc1668-01158-1 21 32 40.74 +17 28 04.71   4.6 0.4 19 4406
Tyc1668-01471-1 21 35 41.77 +18 01 01.05   4.6 0.4 23 4770
Tyc1670-00347-1 21 50 50.96 +18 24 39.67   4.2 0.2 43 4220
Tyc1683-00329-1 21 59 04.21 +17 03 17.26   3.8 0.3 45 4638
Tyc1686-00858-1 22 16 19.56 +17 29 38.07   4.0 0.4 21 4677
Tyc1687-01953-1 21 52 44.28 +18 59 48.18   3.6 0.3 45 4650
Tyc1711-01099-1 23 03 41.29 +16 06 07.25   7.0 0.2 44 3926
Tyc1714-00735-1 23 01 41.56 +17 37 10.17   4.3 0.4 21 4569
Tyc1714-01663-1 23 00 59.56 +17 44 56.08   5.1 0.2 45 4214
Tyc1726-00742-1 23 34 33.22 +21 56 36.18   3.7 0.2 67 4846
Tyc1736-00350-1 00 19 46.40 +28 16 44.54   4.6 0.3 18 4228
Tyc1736-01102-1 00 18 18.57 +28 18 17.14   4.4 0.4 19 4531
Tyc1736-01747-1 00 13 18.62 +28 40 50.02  45.1 2.9 44 4614
Tyc1746-01218-1 01 01 02.95 +29 01 43.20   4.5 0.4 23 4717
Tyc1753-00655-1 01 14 09.68 +29 00 52.27   3.6 0.2 67 4754
Tyc1753-00995-1 01 14 11.44 +28 45 58.13   4.4 0.4 22 4674
Tyc1780-00654-1 02 43 50.95 +28 52 58.88   8.6 0.2 63 4656
Tyc1790-00672-1 02 56 50.21 +27 38 32.48   2.9 0.2 43 4711
Tyc1874-01261-1 05 45 50.48 +29 34 12.93   4.0 0.3 20 4473
Tyc1875-00368-1 05 51 58.09 +29 17 46.17   3.7 0.4 22 4824
Tyc1875-01782-1 05 53 57.37 +28 24 28.48   5.8 0.4 21 4602
Tyc1886-01653-1 06 20 29.68 +27 23 10.30   3.5 0.4 21 4538
Tyc1890-01314-1 06 20 21.29 +28 43 49.22   5.9 0.3 21 4638
Tyc1895-02225-1 07 04 06.75 +23 23 59.17   4.1 0.3 23 4770
Tyc1904-00796-1 07 13 28.60 +27 36 47.10   6.2 0.4 18 4665
Tyc1907-00545-1 07 02 03.79 +29 27 50.13   3.7 0.4 21 4782
Tyc1934-00202-1 08 03 51.45 +27 46 43.81   4.5 0.4 22 4596
Tyc1934-01758-1 08 03 27.94 +27 50 43.99   4.3 0.3 22 4602
Tyc1938-00311-1 07 59 14.20 +28 45 54.49   3.4 0.3 22 4714
Tyc1973-00529-1 10 34 20.94 +26 10 27.90   5.2 0.3 22 4256
Tyc1976-00295-1 10 29 47.91 +29 29 34.83   4.1 0.4 21 4705
Tyc1976-01171-1 10 28 10.42 +29 14 14.39   3.4 0.6 14 4248
Tyc1980-01180-1 11 06 12.43 +28 03 01.30   4.5 0.4 18 4569
Tyc1980-01669-1 10 57 05.82 +26 30 35.30   4.5 0.5 15 4717
Tyc1985-00756-1 11 45 32.85 +23 37 15.18   5.6 0.4 21 4386
Tyc2008-01001-1 14 22 51.63 +23 13 15.25   4.9 0.4 21 4702
Tyc2011-00029-1 14 25 35.18 +26 54 51.46   3.8 0.4 21 4779
Tyc2014-00809-1 14 20 48.57 +27 36 55.28   4.1 0.4 21 4894
Tyc2015-00319-1 14 38 05.09 +23 05 43.72   5.4 0.4 18 4248
Tyc2016-00641-1 14 43 36.60 +22 57 01.32   5.4 0.4 17 4482
Tyc2016-01049-1 14 44 00.42 +23 23 41.35   4.2 0.4 18 4732
Tyc2017-01004-1 15 00 11.28 +22 40 10.70   4.3 0.4 20 4593
Tyc2017-01230-1 15 02 36.35 +23 50 37.54   4.6 0.4 15 4147
Tyc2029-00217-1 15 36 14.72 +26 30 07.49   3.4 0.4 21 4782
Tyc2032-00515-1 15 32 32.95 +27 44 22.92   4.0 0.4 22 4708
Tyc2034-00802-1 15 53 18.24 +23 17 35.66   4.0 0.3 23 4653
Tyc2034-00852-1 15 54 00.27 +22 57 24.46   4.4 0.3 22 4717
Tyc2036-00636-1 15 44 37.00 +26 44 13.93   4.9 0.4 21 4212
Tyc2042-00383-1 16 14 23.16 +24 08 33.10   4.4 0.4 21 4186
Tyc2043-00747-1 16 24 05.42 +22 32 30.24   5.1 0.3 23 4189
Tyc2115-01470-1 18 41 09.92 +27 54 43.99  29.2 0.0 23 4805
Tyc2115-02310-1 18 37 43.23 +26 24 10.84   3.9 0.2 40 4411
Tyc2138-00748-1 19 38 50.18 +23 46 09.36   6.1 0.3 45 4595
Tyc2138-01618-1 19 35 08.98 +23 55 47.59   3.1 0.2 46 4629
Tyc2140-01747-1 19 53 51.25 +23 50 02.12   4.0 0.3 45 4599
Tyc2185-00133-1 21 07 09.65 +28 21 23.18  10.5 0.1 86 4782
Tyc2198-00707-1 21 14 56.78 +29 50 57.47   3.7 0.3 44 4773
Tyc2198-00870-1 21 16 51.15 +28 14 18.71   4.2 0.3 44 4345
Tyc2233-00330-1 22 51 16.32 +28 48 23.35   5.5 0.4 22 4702
Tyc2246-00578-1 22 58 09.81 +28 27 30.35   3.4 0.2 43 4798
Tyc2246-01540-1 22 57 20.82 +28 58 24.31   4.5 0.2 46 4635
Tyc2251-00184-1 23 39 44.58 +23 58 53.77   3.6 0.3 45 4736
Tyc2265-00394-1 00 26 36.02 +33 13 57.99   3.3 0.3 21 4754
Tyc2269-01094-1 00 26 44.78 +34 14 26.78   5.8 0.4 63 4808
Tyc2269-01117-1 00 24 30.28 +33 52 35.10   4.3 0.4 21 4742
Tyc2343-01118-1 03 08 21.54 +32 30 32.93   5.0 0.4 22 4245
Tyc2350-01928-1 03 32 17.78 +34 42 04.48   4.6 0.4 23 4467
Tyc2363-00352-1 03 38 42.50 +35 32 56.59   4.5 0.3 23 4322
Tyc2411-00260-1 05 29 29.78 +34 43 00.98   4.7 0.4 17 4326
Tyc2455-00071-1 07 20 14.12 +33 18 59.95   3.8 0.4 18 4714
Tyc2455-00383-1 07 15 08.04 +33 31 53.83   5.2 0.3 20 4184
Tyc2456-00239-1 07 21 41.97 +32 45 17.96   4.7 0.3 22 4593
Tyc2511-00331-1 10 28 03.26 +31 36 59.14   3.8 0.4 22 4620
Tyc2513-00100-1 10 19 38.21 +32 34 13.97   3.7 0.4 22 4644
Tyc2519-01590-1 10 58 42.16 +32 00 35.22   5.1 0.3 22 4411
Tyc2521-01716-1 10 56 32.22 +34 39 35.32   4.5 0.3 23 4764
Tyc2521-02111-1 11 00 28.29 +34 27 55.46   4.4 0.4 22 4578
Tyc2527-01442-1 12 10 22.71 +33 27 00.14   7.6 0.4 21 4695
Tyc2527-01773-1 12 14 12.65 +33 29 26.78   3.5 0.4 22 4723
Tyc2575-00848-1 15 59 44.57 +33 46 04.82   4.1 0.3 23 4386
Tyc2575-01608-1 15 58 28.44 +33 36 39.18   3.7 0.3 21 4632
Tyc2576-01286-1 16 01 21.11 +32 56 02.01   4.9 0.3 21 4419
Tyc2580-01244-1 16 18 28.32 +32 22 46.80   4.2 0.3 19 4531
Tyc2581-00731-1 16 25 05.16 +32 12 09.49   4.3 0.3 22 4683
Tyc2583-00885-1 16 20 58.23 +34 22 02.60   4.1 0.4 22 4779
Tyc2596-01323-1 17 17 44.17 +33 00 45.68   3.5 0.4 23 4502
Tyc2599-00233-1 17 07 05.96 +34 38 55.92   4.3 0.4 22 4310
Tyc2630-01070-1 18 12 59.66 +34 06 15.55   3.5 0.3 45 4748
Tyc2631-01656-1 18 18 11.35 +33 49 59.55   3.8 0.3 23 4792
Tyc2740-01015-1 22 42 41.66 +33 19 56.87   4.3 0.4 23 4717
Tyc2770-00855-1 23 35 44.35 +33 30 08.35   4.7 0.3 21 4608
Tyc2773-01666-1 23 28 01.24 +34 06 49.26   4.5 0.2 67 4614
Tyc2775-01548-1 23 42 30.77 +35 02 09.42   5.9 0.4 22 4329
Tyc2844-00387-1 02 36 53.78 +44 45 45.62   3.7 0.2 47 4283
Tyc2847-00864-1 03 08 56.18 +38 25 32.62   4.8 0.4 22 4668
Tyc2847-01197-1 03 07 25.50 +38 39 45.28   4.4 0.3 22 4596
Tyc2848-00340-1 03 10 37.01 +38 51 51.32   5.1 0.4 22 4572
Tyc2857-00398-1 02 46 02.68 +43 45 17.12   4.2 0.2 46 4647
Tyc2866-00913-1 03 37 34.50 +40 34 37.43   4.4 0.3 23 4678
Tyc2866-02109-1 03 37 11.00 +39 44 36.55   4.5 0.3 22 4617
Tyc2921-01033-1 05 23 25.48 +44 03 19.22   3.9 0.3 46 4705
Tyc2921-01559-1 05 20 22.11 +43 49 34.74   3.7 0.3 47 4650
Tyc3005-00827-1 10 27 53.44 +40 16 47.77   5.4 0.4 21 4868
Tyc3013-00838-1 11 35 30.83 +39 53 46.24   4.3 0.3 22 4702
Tyc3013-01489-1 11 28 35.52 +39 29 34.70   4.7 0.3 18 4131
Tyc3016-00027-1 11 55 15.21 +44 01 22.39   5.2 0.4 21 3974
Tyc3027-01042-1 13 59 16.73 +37 52 35.89   3.8 0.4 22 4496
Tyc3034-00967-1 14 02 14.77 +37 30 24.80   3.9 0.3 23 4540
Tyc3043-01154-1 14 52 13.91 +38 44 27.20   4.5 0.4 19 4695
Tyc3044-00014-1 14 56 24.34 +38 25 06.46   4.9 0.4 20 4692
Tyc3044-00604-1 15 06 12.47 +39 40 28.43   4.4 0.4 22 4757
Tyc3049-00383-1 14 50 30.57 +43 50 39.13   4.5 0.4 22 4215
Tyc3050-01030-1 14 58 59.07 +43 22 07.74   3.4 0.4 22 4647
Tyc3055-00169-1 15 23 33.29 +41 02 49.68   3.4 0.3 23 4732
Tyc3061-01487-1 16 04 36.82 +39 38 53.90   3.9 0.4 21 4653
Tyc3064-01583-1 16 01 01.04 +40 17 40.35   3.4 0.4 22 4757
Tyc3147-00970-1 19 37 35.05 +44 24 53.02   4.9 0.4 19 4773
Tyc3163-00526-1 20 12 36.99 +44 51 25.94   3.9 0.4 23 4827
Tyc3164-00983-1 20 28 21.90 +44 54 47.38   4.1 0.3 23 4450
Tyc3184-01988-1 21 44 07.02 +38 26 23.25   4.7 0.4 21 4563
Tyc3184-02276-1 21 47 01.93 +37 59 47.59   3.9 0.2 43 4596
Tyc3196-01084-1 21 45 43.51 +44 52 31.00   4.3 0.4 21 4614
Tyc3236-01345-1 23 42 16.31 +39 28 16.30   4.2 0.4 23 4638
Tyc3237-00388-1 23 54 27.25 +41 04 15.19   2.9 0.4 22 4808
Tyc3240-01079-1 23 42 52.60 +41 20 38.95   4.2 0.4 19 4428
Tyc3242-00197-1 23 28 38.15 +44 35 09.07   3.5 0.3 46 4711
Tyc3242-01072-1 23 28 48.82 +44 07 52.76   3.5 0.2 46 4698
Tyc3257-00088-1 00 44 54.21 +50 30 35.91   3.7 0.3 22 4383
Tyc3259-00236-1 00 14 29.15 +51 39 18.69   3.5 0.3 42 4729
Tyc3259-00500-1 00 22 24.97 +51 38 13.27   4.9 0.3 43 4291
Tyc3259-01085-1 00 11 24.30 +51 06 20.63   4.9 0.3 43 4593
Tyc3270-01447-1 00 48 21.17 +49 46 04.67   3.8 0.4 20 4881
Tyc3274-01969-1 00 53 24.27 +51 00 04.66   4.0 0.4 20 4720
Tyc3292-01899-1 01 58 44.90 +52 07 57.46   3.4 0.2 43 4782
Tyc3340-01195-1 04 15 10.15 +51 11 40.41   9.5 0.4 20 5158
Tyc3354-00145-1 04 30 27.79 +51 37 06.52   5.1 0.4 23 4245
Tyc3402-00280-1 06 53 25.17 +51 17 54.57   4.0 0.3 23 4278
Tyc3437-00932-1 10 09 12.15 +49 27 41.18   4.5 0.3 22 4259
Tyc3438-00129-1 10 25 48.08 +49 59 57.84   3.3 0.4 22 4714
Tyc3441-00140-1 10 15 55.88 +50 46 44.35   7.6 0.4 20 4677
Tyc3452-00374-1 11 53 13.90 +45 18 29.16   5.1 0.3 22 4680
Tyc3452-00393-1 11 46 44.89 +45 13 58.21   2.8 0.4 22 4833
Tyc3456-00896-1 12 37 05.87 +48 31 59.54   4.1 0.4 22 4786
Tyc3458-00058-1 12 26 53.82 +50 14 46.80   5.2 0.3 22 4456
Tyc3461-02531-1 13 07 05.85 +50 54 06.51   4.3 0.4 22 4369
Tyc3462-01394-1 13 17 33.89 +51 24 21.88   4.0 0.4 22 4817
Tyc3462-02228-1 13 13 58.63 +49 12 33.90   4.6 0.4 22 4525
Tyc3479-00705-1 14 34 44.00 +50 39 12.02   3.6 0.4 23 4830
Tyc3534-00514-1 18 25 03.98 +50 32 27.56   4.5 0.2 45 4259
Tyc3538-02083-1 18 32 33.90 +51 35 15.88   4.9 0.2 45 4683
Tyc3559-00340-1 20 09 59.94 +45 25 39.28   3.2 0.3 23 4608
Tyc3606-00460-1 22 17 37.53 +45 38 07.13   4.4 0.4 22 4569
Tyc3606-01823-1 22 17 56.75 +46 28 01.81   3.4 0.4 20 4695
Tyc3608-01060-1 21 50 45.58 +46 52 43.47   5.7 0.4 21 4584
Tyc3616-00491-1 21 51 45.21 +51 06 25.12   4.4 0.3 45 4702
Tyc3637-00815-1 23 34 21.66 +45 45 43.16   4.0 0.2 44 4723
Tyc3695-02011-1 02 32 55.49 +56 39 40.46   4.5 0.4 22 4439
Tyc3708-00233-1 02 41 18.95 +57 52 21.12   4.6 0.3 22 4361
Tyc3740-00178-1 04 37 48.98 +58 05 07.70   4.5 0.4 21 4459
Tyc3752-00470-1 05 25 08.92 +54 57 41.97   4.5 0.4 21 4128
Tyc3756-00981-1 05 21 19.69 +58 01 28.12   5.3 0.3 21 4151
Tyc3758-00010-1 05 59 33.24 +57 14 06.39   5.0 0.4 22 4695
Tyc3772-01630-1 06 14 56.76 +57 31 52.56   4.1 0.4 22 4599
Tyc3788-00289-1 07 13 07.25 +56 25 07.94   4.1 0.3 21 4448
Tyc3788-00792-1 07 14 43.01 +57 03 25.56   3.8 0.3 19 4490
Tyc3788-01961-1 07 15 34.63 +57 01 23.99   4.1 0.3 22 4668
Tyc3801-00746-1 08 39 52.13 +56 10 16.29   4.1 0.3 22 4650
Tyc3806-01474-1 09 26 20.44 +54 10 03.52   5.1 0.4 22 4235
Tyc3809-01017-1 09 14 32.77 +56 12 38.04   7.5 0.4 21 4742
Tyc3812-00450-1 09 27 37.27 +57 37 55.25   4.7 0.4 21 4473
Tyc3816-00369-1 10 33 19.15 +54 47 31.83   5.2 0.3 22 4548
Tyc3817-00116-1 10 01 56.37 +56 59 36.35   2.9 0.4 22 4665
Tyc3817-01070-1 09 58 39.34 +55 18 50.89   4.2 0.4 21 4378
Tyc3818-01048-1 10 04 41.31 +55 49 53.60   4.5 0.3 22 4403
Tyc3825-00044-1 11 15 41.36 +54 41 44.89   5.2 0.3 22 4408
Tyc3826-00307-1 10 51 22.09 +56 11 27.86   3.9 0.3 23 4729
Tyc3826-00686-1 10 47 44.84 +56 26 11.15   4.1 0.4 22 4742
Tyc3828-00936-1 11 27 36.51 +55 47 04.90   4.9 0.3 22 4238
Tyc3836-00486-1 11 59 58.74 +55 44 06.24   4.8 0.4 22 4514
Tyc3836-00642-1 12 06 02.40 +57 16 15.54   4.5 0.4 21 4482
Tyc3837-00171-1 12 15 21.80 +55 36 30.22   3.5 0.4 21 4732
Tyc3844-00235-1 12 39 50.23 +55 46 39.45   4.0 0.3 22 4638
Tyc3845-00483-1 12 54 04.06 +55 27 45.47   4.1 0.4 22 4653
Tyc3860-00510-1 14 40 40.02 +54 16 39.52   4.5 0.4 22 4635
Tyc3861-00681-1 14 51 48.45 +54 56 24.35   1.7 0.6 13 4865
Tyc3863-00592-1 14 33 17.71 +55 10 49.55   5.3 0.3 22 4052
Tyc3871-00172-1 15 08 40.62 +55 48 53.10   4.9 0.4 19 4383
Tyc3874-00154-1 15 16 10.56 +57 50 43.83   4.2 0.4 19 4751
Tyc3876-01005-1 15 58 05.29 +57 50 00.96   3.5 0.4 21 4779
Tyc3881-01045-1 16 34 43.11 +56 29 17.97   5.5 0.3 21 4383
Tyc3884-00907-1 16 27 37.28 +59 58 20.80   4.6 0.4 20 4846
Tyc3895-01523-1 17 19 26.93 +57 59 20.88   4.7 0.3 23 4434
Tyc3911-00149-1 18 07 06.73 +56 37 45.25   3.8 0.4 21 4708
Tyc3911-01796-1 18 10 44.83 +57 29 48.89   3.8 0.4 22 4519
Tyc3913-02233-1 18 28 48.71 +56 25 46.39   4.5 0.4 18 4659
Tyc3922-00982-1 18 42 39.15 +54 56 58.57   4.4 0.4 19 4764
Tyc3926-01804-1 18 52 28.99 +56 53 32.14   5.5 0.4 18 4166
Tyc3940-00161-1 20 00 23.33 +56 00 13.59   3.5 0.4 19 4865
Tyc3940-01119-1 20 10 04.10 +56 06 56.01   3.4 0.4 20 4798
Tyc3943-00596-1 19 53 58.13 +57 32 42.62   4.9 0.4 20 4723
Tyc3973-02373-1 22 06 39.65 +55 28 28.63   4.7 0.3 42 4411
Tyc4017-00618-1 01 03 42.98 +61 25 21.40   4.5 0.4 22 4502
Tyc4026-00432-1 00 00 16.94 +67 21 08.92   4.6 0.4 21 4528
Tyc4032-01783-1 01 48 13.42 +61 18 09.39   4.7 0.4 22 4264
Tyc4033-00879-1 02 05 23.64 +61 34 14.20   6.0 0.3 22 4442
Tyc4033-01844-1 02 11 37.49 +61 04 31.71   5.2 0.3 23 4024
Tyc4034-01396-1 01 23 28.43 +62 12 20.38   4.0 0.4 21 4830
Tyc4126-01118-1 08 22 46.25 +61 27 08.04   4.4 0.4 22 4692
Tyc4127-00626-1 08 27 46.88 +61 11 03.52   4.2 0.3 23 4323
Tyc4127-00967-1 08 27 41.94 +60 47 03.46   4.2 0.4 22 4608
Tyc4135-00382-1 09 20 17.48 +61 31 18.51   3.3 0.4 22 4650
Tyc4135-01095-1 09 30 24.11 +61 08 12.33   5.3 0.3 22 4121
Tyc4137-00588-1 10 02 15.88 +61 57 51.99   4.3 0.4 20 4608
Tyc4138-00100-1 09 12 43.18 +63 17 24.67   4.3 0.4 21 4773
Tyc4143-00166-1 10 16 50.49 +67 06 25.53   3.9 0.4 21 4789
Tyc4150-00524-1 10 18 21.27 +66 31 46.21   4.3 0.4 21 4238
Tyc4150-00898-1 10 19 14.03 +67 09 46.56   3.5 0.4 22 4767
Tyc4153-00851-1 11 35 31.12 +61 00 37.66   4.1 0.4 22 4760
Tyc4153-00919-1 11 44 00.11 +60 44 54.67   3.6 0.4 22 4705
Tyc4153-00994-1 11 46 37.81 +61 30 53.88   3.3 0.4 22 4776
Tyc4160-00040-1 11 57 13.23 +66 41 33.18   4.5 0.4 23 4801
Tyc4166-00161-1 13 04 16.49 +63 11 43.46   4.7 0.4 22 4644
Tyc4167-00715-1 13 26 45.53 +62 43 18.96   5.2 0.4 22 4767
Tyc4169-00354-1 13 02 18.17 +65 38 05.49   4.8 0.4 22 4417
Tyc4172-00528-1 14 09 03.76 +61 04 52.84   3.7 0.4 19 4865
Tyc4173-00013-1 14 43 18.08 +62 24 40.86   4.8 0.3 19 4222
Tyc4180-01271-1 14 53 42.55 +61 40 23.35   3.6 0.4 22 4773
Tyc4183-00536-1 14 56 45.74 +62 45 14.85   3.7 0.4 21 4827
Tyc4186-00305-1 15 08 55.46 +65 59 58.15   2.5 0.4 22 4862
Tyc4186-00815-1 15 05 56.88 +65 26 12.39   3.9 0.4 22 4674
Tyc4186-01091-1 15 01 46.63 +65 40 41.62   3.9 0.4 22 4445
Tyc4191-02177-1 17 01 57.69 +61 31 08.87   3.9 0.4 22 4824
Tyc4192-00389-1 16 17 21.72 +62 31 47.40   5.7 0.4 20 4757
Tyc4197-00500-1 16 52 57.36 +66 11 20.54   6.0 0.4 17 4369
Tyc4198-01650-1 17 23 25.98 +61 12 41.43   4.2 0.3 22 4552
Tyc4205-00496-1 18 13 36.29 +61 57 03.67   4.2 0.4 20 4723
Tyc4216-00069-1 18 55 01.81 +61 42 42.45   4.3 0.4 18 4786
Tyc4218-00383-1 18 34 11.51 +63 02 51.44   4.1 0.5 17 4779
Tyc4219-01321-1 18 44 27.46 +62 50 18.46   3.7 0.4 20 4708
Tyc4221-01089-1 19 24 06.09 +62 12 44.18   4.3 0.4 21 4792
Tyc4230-00633-1 19 39 48.06 +60 49 51.67   4.8 0.4 21 4859
Tyc4247-00933-1 21 03 02.45 +61 06 09.74   4.7 0.5 21 4786
Tyc4251-01586-1 20 59 40.35 +62 36 44.25   3.7 0.4 19 4805
Tyc4336-01126-1 04 17 27.18 +72 17 26.20   4.3 0.4 22 4647
Tyc4341-00462-1 04 28 39.53 +73 59 02.65   2.4 0.4 22 4881
Tyc4351-00070-1 05 30 34.95 +72 39 11.40   5.1 0.4 22 4623
Tyc4352-01100-1 05 36 34.27 +72 07 43.87   4.3 0.4 22 4502
Tyc4355-00735-1 05 27 17.92 +73 45 22.98   4.3 0.4 23 4476
Tyc4380-01244-1 08 28 05.99 +73 01 22.86   3.7 0.4 22 4760
Tyc4393-00286-1 12 03 58.45 +67 44 26.21   4.6 0.3 22 4386
Tyc4405-00829-1 13 30 56.90 +71 24 13.38   4.5 0.3 22 4814
Tyc4407-00631-1 13 04 11.16 +73 29 33.98   4.4 0.4 22 4830
Tyc4415-01033-1 15 54 29.07 +71 30 00.85   4.4 0.5 15 4514
Tyc4418-00022-1 15 58 46.85 +73 59 19.89   4.5 0.4 17 4383
Tyc4418-00109-1 15 50 34.79 +74 46 49.12   3.7 0.5 15 4798
Tyc4420-01660-1 17 00 23.35 +68 27 55.16   4.6 0.4 18 4708
Tyc4420-01910-1 16 47 17.10 +68 00 46.96   3.3 0.4 21 4817
Tyc4423-00583-1 16 54 24.43 +71 57 43.93   4.9 0.4 17 4596
Tyc4424-00023-1 17 21 00.17 +72 18 54.44   6.4 0.3 20 4081
Tyc4426-00805-1 16 46 51.53 +73 40 57.72   4.4 0.4 17 4674
Tyc4428-00234-1 17 41 15.64 +67 33 49.61   5.6 0.3 21 4072
Tyc4428-00467-1 17 45 11.02 +68 34 00.85   4.3 0.4 20 4453
Tyc4428-01726-1 17 50 58.33 +69 14 28.13   3.5 0.4 19 4653
Tyc4438-01748-1 18 24 35.56 +71 53 29.84   4.8 0.4 21 4805
Tyc4441-00380-1 18 14 13.56 +74 53 14.43   4.9 0.4 21 4522
Tyc4442-01854-1 18 24 28.48 +73 49 45.31   4.6 0.4 21 4820
Tyc4456-00006-1 19 20 09.58 +73 09 02.97   3.9 0.4 22 4581
Tyc4468-00159-1 21 05 31.75 +72 39 54.63   4.6 0.3 21 4098
Tyc4468-00423-1 21 00 50.83 +72 25 31.05   3.2 0.4 21 4773
Tyc4535-00713-1 07 32 52.13 +79 41 51.11   3.8 0.4 22 4760
Tyc4540-00510-1 08 32 26.84 +77 20 28.87   4.2 0.3 22 4572
Tyc4542-01084-1 09 48 14.03 +77 26 43.97   3.8 0.4 22 4557
Tyc4542-02613-1 09 51 44.34 +77 17 44.68   4.6 0.4 21 4320
Tyc4573-00628-1 17 29 47.69 +78 19 58.69   3.8 0.4 21 4692
Tyc4573-00829-1 17 49 29.45 +78 25 44.92   5.9 0.3 21 4686
Tyc4578-01402-1 18 18 04.40 +79 08 22.95   4.1 0.4 20 4590
Tyc4588-00742-1 19 36 40.74 +78 10 39.32   4.6 0.4 21 4745
Tyc4592-00308-1 19 41 18.61 +79 00 37.76   4.5 0.4 20 4868
Tyc4607-01600-1 21 40 17.41 +79 27 23.52   4.2 0.4 23 4656
Tyc4632-00179-1 10 29 32.03 +83 28 20.76   2.5 0.4 21 4764
Tyc4650-02484-1 22 16 43.41 +83 01 28.79   4.6 0.3 23 4372
Tyc4653-00965-1 20 32 17.84 +85 18 38.40   4.8 0.4 22 4408
Tyc4663-00665-1 00 01 35.22 -00 08 16.57   5.0 0.3 21 4671
Tyc4687-01709-1 01 41 52.98 -04 04 02.85   4.6 0.2 41 4514
Tyc4688-00131-1 01 47 38.01 -06 41 49.05   3.9 0.3 45 4705
Tyc4693-00387-1 02 11 05.97 -04 36 18.47   5.0 0.3 22 4617
Tyc4693-00533-1 02 14 00.04 -04 51 58.16   5.2 0.3 22 4259
Tyc4695-00148-1 02 08 01.55 -05 24 19.83   4.0 0.3 22 4717
Tyc4697-00837-1 02 26 21.04 -05 25 14.99   4.2 0.3 21 4546
Tyc4701-00641-1 02 34 13.48 -04 15 19.65   2.8 0.4 21 4801
Tyc4704-00057-1 02 31 11.26 -06 53 52.70   4.0 0.3 23 4862
Tyc4706-00820-1 02 56 41.76 -05 40 12.39   4.3 0.3 44 4644
Tyc4706-00869-1 02 52 33.51 -05 53 13.80   3.6 0.4 20 4827
Tyc4706-00961-1 02 53 18.20 -05 24 37.83   4.3 0.4 21 4569
Tyc4715-00849-1 03 29 24.86 -05 33 16.99   5.0 0.4 21 4748
Tyc4720-00574-1 03 42 44.95 -04 21 57.54   4.8 0.4 22 4653
Tyc4722-00908-1 03 33 26.16 -06 11 36.79   5.1 0.4 20 4413
Tyc4766-01531-1 05 37 16.26 -00 13 55.84   2.8 0.5 21 4695
Tyc4767-00018-1 05 38 04.99 -01 51 32.24   3.6 0.4 21 4470
Tyc4781-00025-1 05 55 08.51 -07 09 38.26   4.4 0.5 21 4699
Tyc4781-00253-1 05 53 14.52 -06 29 16.70   7.7 0.5 20 4629
Tyc4806-02170-1 06 31 05.66 -05 13 20.36   4.7 0.4 21 4428
Tyc4811-02411-1 06 38 42.47 -06 04 54.17   4.9 0.4 22 4748
Tyc4849-00965-1 08 24 58.08 -00 39 41.52   4.1 0.4 22 4650
Tyc4903-01382-1 10 08 47.53 -00 52 33.01   5.6 0.3 21 4337
Tyc4923-00391-1 11 23 17.46 -01 01 47.80   3.4 0.4 20 4551
Tyc4956-00776-1 12 58 22.42 -07 19 50.15   3.8 0.4 20 4584
Tyc4956-00806-1 12 56 12.13 -07 15 21.83   4.8 0.4 19 4243
Tyc4958-01091-1 13 13 42.22 -01 33 57.09   5.1 0.4 22 4581
Tyc4963-00355-1 13 06 35.24 -05 24 47.92   5.4 0.4 20 4770
Tyc4981-00302-1 14 06 26.26 -05 40 36.38   4.2 0.3 22 4605
Tyc4983-00216-1 14 21 42.84 -05 12 48.46   0.5 0.4 21 4924
Tyc5000-00086-1 15 02 38.95 -01 30 07.95   3.8 0.4 20 4629
Tyc5000-00159-1 15 01 09.32 -00 21 48.21   4.6 0.3 20 4302
Tyc5011-00133-1 15 26 40.87 -05 11 29.51   4.0 0.3 24 4337
Tyc5011-00636-1 15 24 38.09 -05 16 40.74   3.3 0.4 22 4590
Tyc5013-00006-1 15 10 41.61 -07 08 18.32   2.5 0.3 23 4801
Tyc5027-00456-1 15 57 42.91 -05 24 01.77   4.0 0.3 22 4431
Tyc5029-00427-1 15 43 20.03 -06 22 46.65   3.5 0.3 23 4581
Tyc5040-00167-1 16 01 16.45 -03 56 07.08   4.6 0.4 23 4486
Tyc5051-00306-1 16 53 18.66 -01 31 42.63   4.4 0.3 23 4450
Tyc5105-00094-1 18 11 25.68 -04 22 28.31   4.3 0.4 22 4023
Tyc5128-00276-1 19 04 00.57 -00 36 30.90   4.4 0.4 19 4320
Tyc5130-01456-1 19 17 50.91 -00 12 36.23   5.0 0.4 17 4397
Tyc5131-00723-1 19 24 44.12 -00 11 43.62   5.2 0.4 15 4343
Tyc5131-00835-1 19 28 53.56 -00 17 20.77   5.4 0.5 21 4516
Tyc5140-02323-1 19 04 09.93 -05 44 11.47   5.1 0.3 45 4476
Tyc5143-00117-1 19 24 38.31 -05 51 18.30   4.4 0.4 21 4259
Tyc5143-01369-1 19 24 44.76 -05 56 41.39   5.9 0.4 21 4477
Tyc5143-01883-1 19 23 43.31 -06 22 15.42   2.7 0.3 44 4698
Tyc5229-01020-1 22 24 01.17 -04 39 48.26   5.1 0.4 21 4447
Tyc5231-01056-1 22 16 46.57 -05 36 05.82   4.5 0.4 21 4644
Tyc5258-00157-1 23 48 26.90 -07 05 53.48   3.3 0.4 23 4913
Tyc5258-00864-1 23 43 59.21 -05 12 17.66   3.5 0.4 21 4570
Tyc5259-00895-1 23 56 27.07 -05 58 41.11   5.9 0.3 23 3956
Tyc5282-02424-1 02 22 18.09 -11 07 19.88   3.9 0.4 19 4720
Tyc5283-00006-1 02 17 03.07 -11 15 11.63   4.0 0.4 22 4814
Tyc5283-00325-1 02 16 31.78 -11 52 38.76   3.9 0.4 22 4479
Tyc5290-00672-1 03 03 38.02 -10 44 09.72   2.5 0.3 46 4723
Tyc5290-00837-1 03 01 52.43 -10 11 06.03   3.4 0.3 47 4726
Tyc5297-00027-1 03 08 28.66 -10 20 34.61   3.3 0.2 44 4502
Tyc5307-00215-1 03 44 46.79 -10 26 56.41   4.7 0.4 21 4493
Tyc5307-01261-1 03 52 20.94 -12 03 57.91   5.0 0.4 22 4359
Tyc5308-00710-1 03 57 33.21 -11 27 21.83   4.3 0.4 21 4502
Tyc5357-00868-1 06 06 01.21 -12 47 14.92   4.1 0.4 22 4623
Tyc5365-01803-1 06 35 18.96 -07 33 52.44   4.0 0.4 22 4852
Tyc5366-00136-1 06 09 44.25 -10 23 46.27   4.5 0.4 20 4499
Tyc5366-00484-1 06 11 57.79 -09 51 56.18   5.0 0.4 21 4824
Tyc5385-01537-1 07 01 27.09 -10 43 56.11   4.2 0.4 22 4602
Tyc5387-01225-1 06 49 07.95 -12 32 36.79   4.7 0.4 20 4445
Tyc5387-01388-1 06 49 03.90 -12 52 07.45   5.3 0.4 22 4280
Tyc5416-02351-1 08 00 30.54 -11 02 07.27   4.3 0.4 21 4528
Tyc5420-00972-1 08 00 42.91 -13 03 40.92   4.4 0.3 23 4569
Tyc5421-00964-1 08 06 49.07 -12 18 22.88   4.4 0.4 22 4872
Tyc5520-01126-1 11 51 31.49 -12 17 10.53   3.4 0.3 23 4554
Tyc5522-00642-1 12 10 53.03 -11 18 45.81   2.0 0.3 23 4644
Tyc5523-00830-1 11 51 22.28 -13 50 18.84   2.7 0.3 23 4531
Tyc5549-00792-1 13 45 12.00 -10 40 10.86   2.9 0.4 22 4548
Tyc5553-00945-1 13 49 12.77 -09 51 11.20   3.6 0.3 22 4817
Tyc5556-00008-1 13 52 43.37 -12 11 41.47   3.8 0.3 22 4635
Tyc5556-01443-1 13 56 31.06 -11 35 55.16   5.4 0.4 21 4856
Tyc5556-01592-1 13 56 27.89 -12 03 20.21   2.5 0.4 21 4692
Tyc5574-00365-1 14 19 22.68 -13 31 01.68   4.0 0.4 23 4602
Tyc5574-00495-1 14 21 27.03 -14 31 34.64   3.0 0.4 22 4528
Tyc5580-00661-1 15 10 25.18 -09 01 00.08   3.8 0.3 21 4782
Tyc5581-00163-1 15 13 40.58 -08 39 21.59   2.6 0.5 21 4875
Tyc5591-00213-1 15 01 06.88 -13 42 10.40   2.8 0.4 21 4786
Tyc5592-01001-1 15 08 59.92 -14 10 17.00   2.6 0.3 22 4560
Tyc5599-00553-1 15 34 18.67 -10 06 44.47   5.5 0.6 22 4748
Tyc5600-00019-1 15 34 37.33 -09 33 44.45   3.0 0.3 23 4514
Tyc5609-00872-1 15 48 20.44 -14 31 57.71   3.2 0.3 23 4569
Tyc5622-01473-1 15 57 16.69 -13 24 18.40   1.4 0.4 23 4770
Tyc5663-01177-1 17 36 55.59 -11 10 07.67   6.1 0.5 17 4248
Tyc5668-00627-1 17 40 10.60 -11 29 57.85   5.8 0.3 18 3963
Tyc5761-00948-1 20 51 57.34 -10 40 32.33   5.0 0.2 43 4055
Tyc5770-00386-1 20 57 49.40 -09 13 20.63   3.4 0.4 21 4782
Tyc5774-00379-1 21 02 54.45 -09 32 07.69   3.4 0.2 43 4578
Tyc5805-00608-1 22 02 56.46 -11 33 42.18   3.1 0.4 21 4776
Tyc5805-00891-1 22 04 46.64 -11 27 32.22   3.7 0.4 21 4856
Tyc5822-00971-1 23 22 50.02 -09 38 31.86   3.5 0.4 17 4683
Tyc5824-00353-1 23 12 35.27 -10 11 08.80   4.5 0.3 23 4620
Tyc5824-00852-1 23 12 46.06 -12 08 34.41   4.0 0.4 19 4479
Tyc5828-00280-1 23 27 13.64 -14 49 42.96   3.5 0.2 46 4408
Tyc5828-00545-1 23 26 57.85 -14 37 15.46   4.4 0.2 43 4406
Tyc5828-00747-1 23 24 12.90 -14 54 39.47   3.9 0.2 43 4623
Tyc5852-01754-1 01 28 58.30 -15 52 45.73   2.9 0.4 22 4863
Tyc5852-01873-1 01 26 43.51 -15 01 31.19   3.8 0.4 23 4807
Tyc5853-01582-1 01 18 40.33 -20 35 03.00   4.1 0.4 21 4620
Tyc5854-01119-1 01 21 59.20 -21 56 17.51   4.7 0.4 21 4386
Tyc5854-01526-1 01 21 46.30 -21 24 36.74  86.4 6.6 22 4540
Tyc5855-00548-1 01 45 33.78 -15 10 46.58   4.0 0.5 18 4805
Tyc5855-00984-1 01 50 03.14 -17 29 52.96   4.0 0.3 19 4516
Tyc5855-01243-1 01 46 20.43 -15 19 43.73   3.6 0.4 21 4764
Tyc5858-00464-1 02 07 33.49 -22 03 07.08   3.6 0.4 18 4608
Tyc5860-00580-1 02 33 07.90 -18 21 18.43   5.7 0.4 21 4698
Tyc5860-01453-1 02 37 26.06 -15 02 34.60   4.8 0.4 21 4626
Tyc5860-02017-1 02 30 47.26 -16 09 47.30   4.2 0.3 21 4650
Tyc5862-01285-1 02 29 31.26 -21 26 01.05   4.5 0.4 20 4659
Tyc5862-01417-1 02 25 07.36 -21 31 54.69   4.4 0.4 21 4593
Tyc5865-00585-1 03 07 04.46 -16 19 57.52   6.5 0.4 22 4417
Tyc5868-00010-1 03 02 25.12 -18 08 02.40   5.1 0.4 21 4653
Tyc5868-00337-1 03 05 53.00 -17 48 48.56   5.9 0.4 22 4792
Tyc5870-00773-1 02 51 42.85 -21 30 12.18   4.9 0.4 21 4647
Tyc5874-00369-1 03 39 09.04 -15 55 34.10   5.6 0.4 21 4551
Tyc5881-01156-1 03 45 17.54 -16 29 20.97   7.1 0.4 20 4705
Tyc5881-01246-1 03 47 23.51 -15 50 50.37   4.1 0.4 21 4581
Tyc5883-00304-1 04 10 48.57 -15 55 01.60   4.8 0.3 21 4166
Tyc5886-00400-1 04 14 13.93 -17 30 09.15   4.3 0.3 23 4846
Tyc5889-00023-1 04 06 31.71 -21 35 49.66   4.8 0.4 22 4671
Tyc5891-00353-1 04 34 07.04 -15 55 05.91   3.8 0.4 22 4603
Tyc5891-01128-1 04 30 08.14 -16 07 01.95   3.8 0.4 22 4714
Tyc5892-01872-1 04 38 06.65 -15 55 25.30   3.2 0.5 22 4792
Tyc5899-00460-1 04 54 24.88 -15 40 46.95   4.5 0.4 23 4637
Tyc5903-00111-1 04 52 00.86 -17 03 25.39   3.6 0.3 23 4635
Tyc5904-00513-1 04 56 02.45 -17 08 23.91  16.1 0.3 21 4241
Tyc5912-00931-1 05 01 44.91 -22 01 31.71   5.2 0.3 23 4275
Tyc5912-01198-1 05 00 27.57 -22 15 33.77   4.4 0.4 21 4705
Tyc5914-01061-1 05 14 08.53 -21 38 43.58   4.2 0.3 23 4677
Tyc5915-00144-1 05 20 23.73 -16 04 38.31   5.1 0.4 21 4215
Tyc5915-00302-1 05 21 01.02 -15 57 14.49   4.9 0.3 21 4204
Tyc5915-00674-1 05 23 34.09 -16 46 32.78   5.4 0.4 20 4230
Tyc5918-00496-1 05 49 40.87 -16 03 12.04   5.6 0.4 22 4194
Tyc5918-01573-1 05 46 40.59 -16 36 33.28   3.8 0.4 17 4462
Tyc5921-00287-1 05 40 48.59 -17 01 57.51   4.5 0.3 23 4431
Tyc5927-00639-1 05 25 48.04 -21 16 11.94   4.7 0.3 23 4329
Tyc5930-02002-1 05 44 29.65 -21 46 51.14   3.6 0.4 22 4745
Tyc5933-02311-1 06 08 24.58 -16 07 41.74   3.6 0.3 21 4792
Tyc5937-00377-1 06 08 36.74 -17 22 25.11   4.0 0.3 19 4611
Tyc5937-01806-1 06 16 00.04 -17 06 52.17   5.4 0.4 21 4386
Tyc5962-00433-1 06 52 31.02 -21 56 14.93   5.5 0.4 21 4659
Tyc5981-00414-1 07 47 19.25 -16 19 50.18   6.7 0.4 22 4596
Tyc5984-00823-1 07 40 41.30 -17 45 48.55   4.8 0.4 21 4554
Tyc5985-02342-1 07 48 02.72 -17 20 42.14   5.7 0.3 20 3830
Tyc5995-00678-1 08 06 13.65 -16 48 23.87   4.3 0.4 21 4686
Tyc5995-01291-1 08 04 33.20 -15 52 00.95   4.1 0.3 22 4551
Tyc5999-00617-1 08 00 12.86 -17 50 31.25   3.8 0.3 23 4824
Tyc6010-02815-1 08 29 22.46 -21 47 23.73   3.0 0.4 22 4911
Tyc6015-01014-1 08 33 57.38 -17 53 59.46   4.1 0.4 20 4751
Tyc6023-00199-1 08 34 10.42 -21 22 36.32   3.4 0.4 21 4742
Tyc6023-01966-1 08 38 14.95 -21 57 10.94   4.9 0.4 22 4280
Tyc6030-00655-1 09 35 05.89 -16 00 26.01   4.3 0.4 22 4726
Tyc6034-00342-1 09 35 52.23 -17 34 48.82   4.3 0.3 22 4496
Tyc6039-00083-1 09 06 48.03 -22 28 44.52   4.3 0.4 19 4318
Tyc6039-01137-1 09 04 40.22 -21 14 05.07   4.9 0.4 23 4745
Tyc6065-00260-1 10 30 18.22 -17 40 25.52   5.3 0.3 23 4403
Tyc6065-00309-1 10 29 18.76 -17 07 50.90   5.1 0.4 21 4764
Tyc6066-00115-1 10 32 02.50 -17 51 32.12   4.8 0.4 21 4485
Tyc6074-00230-1 10 33 15.75 -21 58 14.42   4.7 0.3 23 4493
Tyc6075-01309-1 10 45 57.13 -16 21 03.12   4.8 0.4 21 4878
Tyc6076-00627-1 10 54 19.49 -16 46 22.47   4.8 0.4 21 4689
Tyc6076-01929-1 10 55 56.34 -16 17 29.60   4.4 0.4 21 4720
Tyc6082-00092-1 11 01 12.79 -21 10 21.33   4.6 0.4 22 4543
Tyc6082-01029-1 10 59 00.39 -21 57 09.58   6.1 0.4 22 4751
Tyc6094-01204-1 12 05 02.66 -16 23 42.09  15.5 0.4 21 4096
Tyc6097-00097-1 11 57 07.64 -18 25 53.68   4.6 0.3 22 4209
Tyc6097-00446-1 11 59 40.52 -18 53 23.42   4.2 0.4 22 4608
Tyc6102-00922-1 12 24 35.21 -15 30 29.63   5.2 0.4 21 4473
Tyc6105-00609-1 12 22 11.64 -17 52 36.61   5.0 0.4 20 4560
Tyc6106-01069-1 12 32 36.28 -18 20 58.03   4.2 0.4 21 4680
Tyc6132-00544-1 13 23 16.43 -21 32 51.79   5.3 0.3 22 4323
Tyc6158-00821-1 14 40 48.47 -17 58 32.67   4.7 0.4 21 4653
Tyc6159-00103-1 14 53 41.99 -17 57 13.44   6.4 0.3 18 3851
Tyc6159-00390-1 14 51 48.90 -17 17 43.27   3.8 0.4 20 4531
Tyc6187-01107-1 15 58 05.48 -16 47 26.57   4.6 0.4 16 4189
Tyc6189-01107-1 15 43 04.43 -17 41 50.25   4.6 0.4 18 4348
Tyc6189-01237-1 15 40 00.18 -17 22 54.25   4.9 0.3 20 4272
Tyc6191-00152-1 15 54 46.49 -18 30 39.85   4.7 0.4 20 4450
Tyc6191-01104-1 15 59 11.45 -17 33 36.54   5.5 0.4 18 4468
Tyc6193-01437-1 15 37 35.52 -18 47 20.41   4.7 0.4 19 4644
Tyc6233-00653-1 17 12 08.79 -16 37 53.41   5.3 0.4 19 4337
Tyc6250-00227-1 17 57 08.92 -15 50 23.50   3.1 0.4 23 4686
Tyc6265-01279-1 18 22 32.78 -16 11 55.49   5.4 0.5 18 4590
Tyc6266-02999-1 18 28 05.04 -16 37 55.35   6.4 0.4 19 4659
Tyc6269-02624-1 18 18 14.89 -18 28 10.48   5.6 0.4 19 4265
Tyc6271-00661-1 18 38 28.43 -16 59 49.15   4.6 0.2 41 4448
Tyc6281-01600-1 18 49 55.05 -16 48 30.91   4.4 0.3 43 4394
Tyc6283-00918-1 19 11 06.15 -15 38 36.07   4.8 0.2 45 4334
Tyc6284-00005-1 18 45 05.42 -16 53 33.39   5.4 0.4 22 4353
Tyc6297-00997-1 19 24 29.05 -16 28 06.27   4.1 0.4 20 4715
Tyc6299-02076-1 19 36 04.62 -16 34 30.07   3.4 0.5 17 4695
Tyc6302-03100-1 19 33 35.43 -18 26 13.53   4.0 0.4 18 4614
Tyc6309-00678-1 19 26 42.93 -22 04 08.04   4.5 0.4 23 4705
Tyc6331-01849-1 20 45 13.73 -16 02 11.05   5.8 0.3 23 3942
Tyc6343-00048-1 20 46 23.86 -21 45 24.95   5.4 0.3 19 4021
Tyc6345-00976-1 20 57 56.91 -15 58 16.46   5.6 0.4 20 4659
Tyc6350-01045-1 21 10 42.63 -18 15 57.01   3.9 0.4 20 4833
Tyc6380-00034-1 22 12 18.13 -18 07 40.29   4.9 0.4 21 4246
Tyc6380-00383-1 22 11 47.38 -17 58 20.77   4.4 0.4 22 4315
Tyc6381-00143-1 22 14 34.31 -17 44 42.54   4.5 0.4 21 4339
Tyc6404-00016-1 23 48 41.44 -16 16 10.01   4.3 0.4 21 4677
Tyc6405-00313-1 23 52 30.01 -16 18 34.04   4.5 0.4 19 4528
Tyc6408-00682-1 23 53 44.57 -18 12 45.69   5.3 0.4 22 4459
Tyc6409-00326-1 23 38 24.34 -22 09 31.85  11.4 0.3 22 4626
Tyc6410-00093-1 23 44 45.93 -22 05 12.67   6.7 0.3 20 3880
Tyc6429-00027-1 01 55 53.36 -22 34 39.94   4.6 0.4 20 4118
Tyc6430-01373-1 02 10 42.21 -23 04 14.40   6.1 0.4 23 4760
Tyc6437-00899-1 02 51 35.56 -24 11 15.71   5.1 0.3 23 4345
Tyc6455-00385-1 04 00 23.72 -23 09 51.02   4.1 0.4 15 4026
Tyc6456-00068-1 04 07 20.22 -23 30 16.66   4.3 0.4 22 4554
Tyc6457-02737-1 04 27 16.24 -23 32 59.64   3.8 0.3 45 4732
Tyc6464-02134-1 04 31 29.57 -23 03 02.07   4.3 0.3 45 4849
Tyc6465-01810-1 04 49 46.03 -23 53 28.55   4.4 0.4 22 4798
Tyc6474-00676-1 05 12 59.75 -23 14 19.54   5.8 0.3 22 3947
Tyc6490-00360-1 05 47 17.31 -22 52 42.44   4.6 0.3 21 4235
Tyc6522-02676-1 06 53 07.70 -23 18 20.47   6.1 0.3 20 4156
Tyc6523-00092-1 06 59 29.27 -22 43 05.03   6.4 0.4 19 4296
Tyc6540-02687-1 07 40 35.47 -23 26 40.22   4.4 0.4 21 4692
Tyc6540-04358-1 07 43 44.25 -23 59 19.79   7.7 0.4 23 4505
Tyc6553-03780-1 07 50 26.35 -23 51 00.87   4.6 0.4 20 4557
Tyc6586-00488-1 09 07 04.42 -22 30 59.07   4.9 0.4 22 4272
Tyc6588-00007-1 09 23 24.41 -23 05 01.14   4.4 0.4 22 4767
Tyc6588-00290-1 09 22 07.41 -23 49 35.40   5.1 0.3 21 4369
Tyc6588-01310-1 09 27 45.84 -22 45 45.37   4.7 0.3 23 4742
Tyc6602-00878-1 09 41 50.57 -23 14 15.32   4.2 0.4 18 4572
Tyc6603-00019-1 09 48 07.07 -24 15 27.52   4.1 0.3 19 4331
Tyc6603-00133-1 09 53 05.05 -24 03 47.04   5.2 0.3 21 4241
Tyc6633-00305-1 10 41 28.15 -22 54 35.10   6.8 0.4 18 3761
Tyc6637-00122-1 10 40 53.38 -24 32 19.54   4.3 0.4 21 4770
Tyc6640-00632-1 11 01 44.53 -24 23 07.12   4.1 0.3 22 4231
Tyc6713-00200-1 13 25 22.29 -23 47 16.26   3.4 0.4 22 4711
Tyc6713-01095-1 13 30 41.58 -23 27 14.98   5.3 0.3 23 4315
Tyc6889-00098-1 19 33 07.39 -24 15 54.96   4.7 0.4 21 4814
Tyc6890-00327-1 19 40 50.74 -23 10 00.60   3.4 0.4 21 4680
Tyc6922-00916-1 20 48 48.70 -23 20 37.06   3.4 0.4 21 4581
Tyc6981-01369-1 23 37 50.48 -23 24 51.39   4.6 0.4 21 4702

